d(e,e'p) Studies of Exclusive Deuteron Electro-Disintegration

The d(e,e'p) cross section was measured at momentum transfers $Q^2 = $ 0.8, 2.1 and 3.5 $(GeV/c)^2$ covering a wide range of proton kinematics at each $Q^2$ setting that made it possible to study this reaction as a function of missing momentum as well as a function of the neutron laboratory recoil angle $\theta_{nq}$. Missing momentum distributions were determined for fixed values of $\theta_{nq}$ up to missing momenta of 0.65 $GeV/c$. For the two larger momentum transfer settings, the characteristics of the experimental momentum distributions confirm the theoretical prediction that final state interactions (FSI) contribute maximally around a $\theta_{nq} \sim 70^\circ$, while for $\theta_{nq} < 45^\circ$ FSI are significantly reduced. The data at reduced FSI settings were best reproduced by calculations using the CD-Bonn potential wave functions.

==> anc/numerical_results/ang_dist_q1_pm_0.00.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 37.3 MeV/c
# Q2_av =  0.8 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  5.50
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 17.641  9.099e-01  6.054e-02  7.063e-02 20.291 2843.487  424.481 1016.812 0.23177  984.378   34.091  17.641   7.500  4.127e-02  2.746e-03 0.96762  4.536e-02 f00 
1 20.641  8.942e-01  4.519e-02  5.763e-02 20.267 2843.491  423.287 1015.529 0.34258  982.672   35.194  20.641  12.500  3.877e-02  1.959e-03 0.96487  4.335e-02 f00 
2 23.679  8.965e-01  3.696e-02  5.150e-02 20.271 2843.488  423.494 1015.754 0.36164  982.918   35.970  23.679  17.500  3.743e-02  1.543e-03 0.98917  4.175e-02 f00 
3 27.249  8.918e-01  3.163e-02  4.767e-02 20.241 2843.488  422.892 1014.362 0.41503  982.057   36.497  27.249  22.500  3.654e-02  1.296e-03 0.97064  4.097e-02 f00 
4 31.233  9.073e-01  2.879e-02  4.632e-02 20.204 2843.493  422.336 1012.706 0.44327  981.261   36.995  31.233  27.500  3.659e-02  1.161e-03 0.97446  4.033e-02 f00 
5 35.065  8.979e-01  2.614e-02  4.442e-02 20.177 2843.483  422.272 1011.584 0.42349  981.146   37.477  35.065  32.500  3.563e-02  1.037e-03 0.99413  3.968e-02 f00 
6 39.938  8.839e-01  2.421e-02  4.285e-02 20.139 2843.488  422.389 1010.076 0.41351  981.282   37.948  39.938  37.500  3.459e-02  9.474e-04 0.99115  3.913e-02 f00 
7 44.447  8.794e-01  2.301e-02  4.203e-02 20.102 2843.491  422.681 1008.603 0.38351  981.670   38.238  44.447  42.500  3.426e-02  8.967e-04 0.98579  3.896e-02 f00 
8 49.134  8.710e-01  2.168e-02  4.103e-02 20.052 2843.492  422.897 1006.646 0.35043  981.960   38.386  49.134  47.500  3.413e-02  8.497e-04 0.97109  3.919e-02 f00 
9 53.567  8.742e-01  2.132e-02  4.095e-02 19.993 2843.488  422.849 1004.196 0.32753  981.895   38.370  53.567  52.500  3.481e-02  8.490e-04 0.97097  3.982e-02 f00 
10 58.041  8.959e-01  2.139e-02  4.173e-02 19.948 2843.480  423.356 1002.488 0.29672  982.581   38.644  58.041  57.500  3.565e-02  8.511e-04 0.98793  3.979e-02 f00 
11 62.845  9.320e-01  2.204e-02  4.331e-02 19.894 2843.497  423.928 1000.421 0.25176  983.368   38.683  62.845  62.500  3.759e-02  8.890e-04 0.98186  4.034e-02 f00 
12 67.268  9.253e-01  2.133e-02  4.272e-02 19.857 2843.489  425.028  999.197 0.20759  984.887   38.708  67.268  67.500  3.770e-02  8.692e-04 0.98985  4.074e-02 f00 
13 71.829  9.358e-01  2.135e-02  4.309e-02 19.794 2843.491  425.357  996.728 0.17867  985.340   38.721  71.829  72.500  3.877e-02  8.847e-04 1.00293  4.143e-02 f00 
14 76.393  9.363e-01  2.118e-02  4.302e-02 19.722 2843.496  425.388  993.803 0.15327  985.373   38.920  76.393  77.500  3.922e-02  8.869e-04 1.01785  4.188e-02 f00 
15 80.944  9.612e-01  2.194e-02  4.427e-02 19.662 2843.486  425.911  991.472 0.12050  986.094   38.927  80.944  82.500  4.096e-02  9.349e-04 1.02916  4.261e-02 f00 
16 85.439  9.360e-01  2.114e-02  4.299e-02 19.578 2843.487  425.575  987.956 0.10056  985.614   39.200  85.439  87.500  4.031e-02  9.105e-04 0.99469  4.307e-02 f00 
17 89.922  9.009e-01  2.023e-02  4.132e-02 19.507 2843.492  425.756  985.146 0.08095  985.869   39.119  89.922  92.500  3.972e-02  8.918e-04 0.96120  4.408e-02 f00 
18 94.435  8.838e-01  1.997e-02  4.060e-02 19.439 2843.487  426.010  982.427 0.04348  986.221   39.103  94.435  97.500  3.980e-02  8.995e-04 0.94714  4.503e-02 f00 
19 98.879  8.831e-01  1.993e-02  4.056e-02 19.373 2843.493  426.189  979.815 0.03589  986.500   38.547  98.879 102.500  4.153e-02  9.372e-04 0.94021  4.702e-02 f00 
20 103.283  8.517e-01  1.947e-02  3.924e-02 19.334 2843.493  427.271  978.513 -0.01921  988.008   38.266 103.283 107.500  4.113e-02  9.400e-04 0.93926  4.829e-02 f00 
21 107.741  8.956e-01  2.083e-02  4.144e-02 19.294 2843.485  428.349  977.193 -0.05839  989.498   38.189 107.741 112.500  4.394e-02  1.022e-03 0.93629  4.907e-02 f00 
22 112.225  8.589e-01  2.025e-02  3.988e-02 19.244 2843.488  429.021  975.364 -0.10490  990.426   38.156 112.225 117.500  4.288e-02  1.011e-03 0.93548  4.992e-02 f00 
23 116.510  8.686e-01  2.094e-02  4.056e-02 19.226 2843.490  430.532  975.047 -0.16675  992.522   37.856 116.510 122.500  4.429e-02  1.068e-03 0.93687  5.100e-02 f00 
24 120.845  8.655e-01  2.140e-02  4.070e-02 19.188 2843.491  431.307  973.715 -0.22482  993.596   37.744 120.845 127.500  4.493e-02  1.111e-03 0.93720  5.192e-02 f00 
25 125.337  9.069e-01  2.311e-02  4.301e-02 19.154 2843.492  432.509  972.684 -0.28162  995.227   38.134 125.337 132.500  4.676e-02  1.192e-03 0.95180  5.156e-02 f00 
26 129.395  9.480e-01  2.491e-02  4.537e-02 19.094 2843.485  432.139  970.146 -0.32592  994.723   38.040 129.395 137.500  4.997e-02  1.313e-03 0.96850  5.271e-02 f00 
27 133.476  9.152e-01  2.549e-02  4.461e-02 19.061 2843.494  432.694  968.980 -0.38458  995.490   37.975 133.476 142.500  4.888e-02  1.362e-03 0.97966  5.342e-02 f00 
28 137.398  9.238e-01  2.825e-02  4.651e-02 19.016 2843.491  432.534  967.140 -0.39707  995.280   37.783 137.398 147.500  5.034e-02  1.540e-03 0.98301  5.449e-02 f00 
29 140.746  8.805e-01  3.004e-02  4.629e-02 18.988 2843.499  432.271  965.938 -0.38140  994.955   37.114 140.746 152.500  4.973e-02  1.697e-03 0.98468  5.648e-02 f00 
30 144.390  9.074e-01  3.605e-02  5.116e-02 18.956 2843.491  431.324  964.365 -0.35755  993.722   35.839 144.390 157.500  5.463e-02  2.170e-03 0.99480  6.020e-02 f00 
31 147.122  9.184e-01  4.394e-02  5.727e-02 18.921 2843.496  430.182  962.615 -0.31984  992.194   35.004 147.122 162.500  5.782e-02  2.766e-03 0.99638  6.295e-02 f00 
32 150.085  9.121e-01  5.446e-02  6.555e-02 18.913 2843.489  429.199  962.022 -0.20449  990.930   33.193 150.085 167.500  6.201e-02  3.703e-03 1.01053  6.799e-02 f00 
33 151.976  9.249e-01  7.491e-02  8.354e-02 18.894 2843.493  428.185  960.965 -0.16265  989.577   32.281 151.976 172.500  6.565e-02  5.317e-03 0.99239  7.098e-02 f00 
34 154.551  7.583e-01  1.032e-01  1.075e-01 18.919 2843.490  428.577  962.094 -0.05683  990.176   31.000 154.551 177.500  5.624e-02  7.652e-03 0.97369  7.417e-02 f00 


==> anc/numerical_results/ang_dist_q1_pm_0.10.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 99.7 MeV/c
# Q2_av =  0.8 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  5.50
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 37.165  1.010e+00  7.324e-02  8.363e-02 20.498 2843.533  402.203 1020.229 -0.93210  947.783   93.003  37.165  37.500  3.616e-03  2.623e-04 1.08830  3.582e-03 f10r 
1 42.161  1.074e+00  4.466e-02  6.196e-02 20.461 2843.527  403.998 1019.067 -0.91245  949.831   96.380  42.161  42.500  3.435e-03  1.429e-04 1.12200  3.199e-03 f10r 
2 47.252  1.046e+00  3.102e-02  5.210e-02 20.386 2843.524  406.108 1016.420 -0.90107  952.541   98.130  47.252  47.500  3.216e-03  9.535e-05 1.10538  3.074e-03 f10r 
3 52.139  1.041e+00  2.488e-02  4.851e-02 20.293 2843.530  408.416 1013.095 -0.89338  955.694   98.710  52.139  52.500  3.224e-03  7.705e-05 1.11981  3.097e-03 f10r 
4 57.164  9.904e-01  2.030e-02  4.451e-02 20.185 2843.542  410.845 1009.202 -0.89050  959.013   99.260  57.164  57.500  3.104e-03  6.365e-05 1.08910  3.134e-03 f10r 
5 62.162  9.790e-01  1.804e-02  4.311e-02 20.062 2843.540  413.147 1004.689 -0.88882  962.158   99.756  62.162  62.500  3.123e-03  5.754e-05 1.07514  3.190e-03 f10r 
6 67.106  9.801e-01  1.671e-02  4.262e-02 19.913 2843.525  414.837  998.957 -0.89160  964.498   99.886  67.106  67.500  3.248e-03  5.538e-05 1.10155  3.314e-03 f10r 
7 72.048  9.693e-01  1.579e-02  4.186e-02 19.744 2843.517  416.038  992.299 -0.89320  966.121  100.236  72.048  72.500  3.326e-03  5.417e-05 1.12341  3.432e-03 f10r 
8 77.012  9.772e-01  1.557e-02  4.207e-02 19.544 2843.525  416.408  984.212 -0.89425  966.602  100.480  77.012  77.500  3.513e-03  5.599e-05 1.12736  3.595e-03 f10r 
9 81.935  9.607e-01  1.521e-02  4.133e-02 19.328 2843.521  416.259  975.351 -0.90123  966.387  100.531  81.935  82.500  3.662e-03  5.796e-05 1.10814  3.811e-03 f10r 
10 86.853  9.528e-01  1.562e-02  4.119e-02 19.130 2843.525  416.782  967.372 -0.91296  967.086  100.722  86.853  87.500  3.813e-03  6.251e-05 1.11408  4.002e-03 f10r 
11 91.691  9.842e-01  1.854e-02  4.351e-02 18.989 2843.527  419.464  962.378 -0.93185  970.697  101.549  91.691  92.500  3.974e-03  7.486e-05 1.13723  4.038e-03 f10r 
12 96.545  9.097e-01  2.216e-02  4.260e-02 18.859 2843.529  422.794  958.040 -0.95182  975.129  102.842  96.545  97.500  3.631e-03  8.845e-05 1.10949  3.991e-03 f10r 
13 101.310  9.952e-01  3.713e-02  5.444e-02 18.728 2843.530  426.242  953.707 -0.96812  979.629  104.680 101.310 102.500  3.846e-03  1.435e-04 1.09452  3.865e-03 f10r 


==> anc/numerical_results/ang_dist_q1_pm_0.20.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 199.4 MeV/c
# Q2_av =  0.8 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  5.50
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 6.450  1.160e+00  3.583e-02  5.861e-02 18.828 2843.115  273.022  925.496 -0.74526  729.553  197.531   6.450   7.500  2.456e-04  7.591e-06 1.14794  2.118e-04 j20 
1 11.691  1.149e+00  2.571e-02  5.266e-02 18.895 2843.121  277.642  929.077 -0.63384  737.227  197.019  11.691  12.500  2.439e-04  5.458e-06 1.11626  2.123e-04 j20 
2 16.756  1.127e+00  2.694e-02  5.250e-02 18.791 2843.116  277.900  924.470 -0.44570  737.444  197.621  16.756  17.500  2.406e-04  5.754e-06 1.11605  2.136e-04 j20 
3 21.776  1.105e+00  2.959e-02  5.318e-02 18.709 2843.137  279.987  921.137 -0.36571  740.555  198.406  21.776  22.500  2.347e-04  6.287e-06 1.07395  2.124e-04 j20 
4 27.170  1.063e+00  6.656e-02  7.899e-02 19.236 2843.139  301.392  947.520 -0.96765  772.813  203.930  27.707  27.500  1.669e-04  1.005e-05 1.03874  1.745e-04 i20 
4 27.170  1.063e+00  6.656e-02  7.899e-02 18.629 2843.132  283.366  918.109 -0.33015  745.946  198.558  26.632  27.500  2.371e-04  7.687e-06 1.05913  2.146e-04 j20 
5 31.925  1.055e+00  3.211e-02  5.303e-02 19.081 2843.136  304.755  941.245 -0.94827  779.087  200.913  32.402  32.500  2.051e-04  5.466e-06 1.06916  1.977e-04 i20 
5 31.925  1.055e+00  3.211e-02  5.303e-02 18.544 2843.129  287.622  914.988 -0.31703  752.771  198.542  31.449  32.500  2.431e-04  1.094e-05 1.02603  2.184e-04 j20 
6 37.634  1.061e+00  1.909e-02  4.653e-02 20.149 2843.127  346.192  994.377 -0.97954  840.028  208.583  38.053  37.500  1.425e-04  1.512e-05 1.05317  1.231e-04 g20 
6 37.634  1.061e+00  1.909e-02  4.653e-02 18.944 2843.138  309.261  935.955 -0.92858  786.746  198.985  37.214  37.500  2.293e-04  4.187e-06 1.09669  2.166e-04 i20 
7 42.336  1.024e+00  1.584e-02  4.391e-02 19.890 2843.134  348.417  983.647 -0.96902  844.607  204.699  42.668  42.500  1.518e-04  6.410e-06 1.04832  1.460e-04 g20 
7 42.336  1.024e+00  1.584e-02  4.391e-02 18.838 2843.133  315.381  932.404 -0.91107  796.744  197.394  42.003  42.500  2.380e-04  3.956e-06 1.08696  2.330e-04 i20 
8 47.180  9.997e-01  1.523e-02  4.279e-02 19.622 2843.124  350.895  972.657 -0.96032  849.094  202.202  47.451  47.500  1.713e-04  4.513e-06 1.08279  1.680e-04 g20 
8 47.180  9.997e-01  1.523e-02  4.279e-02 18.711 2843.117  321.756  928.049 -0.90091  807.071  195.761  46.908  47.500  2.501e-04  4.670e-06 1.06638  2.525e-04 i20 
9 52.069  9.750e-01  1.493e-02  4.176e-02 19.338 2843.142  353.536  961.068 -0.95071  853.542  200.546  52.374  52.500  1.867e-04  3.684e-06 1.05889  1.902e-04 g20 
9 52.069  9.750e-01  1.493e-02  4.176e-02 18.532 2843.155  326.935  921.321 -0.89118  815.370  194.539  51.765  52.500  2.654e-04  6.440e-06 1.06384  2.748e-04 i20 
10 57.091  9.549e-01  2.426e-02  4.525e-02 20.488 2843.502  405.761 1020.570 -0.95207  930.487  196.780  57.724  57.500  1.569e-04  5.477e-06 1.06263  1.524e-04 f20r 
10 57.091  9.549e-01  2.426e-02  4.525e-02 19.061 2843.153  356.732  949.978 -0.94575  858.629  199.427  57.249  57.500  2.014e-04  3.435e-06 1.07700  2.122e-04 g20 
10 57.091  9.549e-01  2.426e-02  4.525e-02 18.333 2843.144  331.181  913.616 -0.88684  822.063  193.777  56.300  57.500  2.693e-04  1.123e-05 1.09002  2.975e-04 i20 
11 62.257  9.592e-01  3.238e-02  5.020e-02 20.269 2843.489  411.029 1012.686 -0.94900  937.462  198.462  62.423  62.500  1.563e-04  3.617e-06 1.07656  1.555e-04 f20r 
11 62.257  9.592e-01  3.238e-02  5.020e-02 18.874 2843.132  363.225  943.487 -0.95228  868.226  199.399  62.092  62.500  2.108e-04  3.675e-06 1.07966  2.251e-04 g20 
12 67.167  9.152e-01  2.611e-02  4.496e-02 19.972 2843.482  414.898 1001.388 -0.94921  942.708  199.216  67.332  67.500  1.560e-04  3.034e-06 1.06985  1.659e-04 f20r 
12 67.167  9.152e-01  2.611e-02  4.496e-02 18.704 2843.144  371.044  938.111 -0.96369  879.359  200.512  67.002  67.500  2.053e-04  4.396e-06 1.07657  2.312e-04 g20 
13 72.026  8.830e-01  2.064e-02  4.091e-02 19.589 2843.467  416.295  985.984 -0.94847  944.633  199.370  72.292  72.500  1.649e-04  2.962e-06 1.05868  1.841e-04 f20r 
13 72.026  8.830e-01  2.064e-02  4.091e-02 18.521 2843.127  378.804  932.323 -0.97417  889.919  202.972  71.759  72.500  1.956e-04  6.133e-06 1.05527  2.304e-04 g20 
14 77.202  8.734e-01  1.557e-02  3.825e-02 19.206 2843.488  417.804  970.763 -0.95553  946.777  199.312  77.202  77.500  1.796e-04  3.201e-06 1.05970  2.056e-04 f20r 
15 82.346  8.751e-01  3.374e-02  4.862e-02 20.877 2843.478  493.386 1058.697 -0.86234 1051.946  194.117  82.742  82.500  1.177e-04  4.536e-06 1.05879  1.433e-04 d20 
15 82.346  8.751e-01  3.374e-02  4.862e-02 18.947 2843.501  423.967  961.924 -0.97049  954.786  201.525  81.950  82.500  1.883e-04  4.175e-06 1.04318  2.101e-04 f20r 
16 86.978  8.550e-01  3.031e-02  4.570e-02 20.694 2843.481  502.795 1054.325 -0.90543 1064.015  195.983  87.520  87.500  1.215e-04  2.970e-06 1.05270  1.448e-04 d20 
16 86.978  8.550e-01  3.031e-02  4.570e-02 18.736 2843.488  432.152  955.746 -0.98318  965.034  205.571  86.437  87.500  1.846e-04  7.859e-06 1.03266  2.024e-04 f20r 
17 92.282  8.884e-01  1.735e-02  3.955e-02 20.366 2843.488  507.218 1042.972 -0.93018 1069.335  198.071  92.282  92.500  1.336e-04  2.611e-06 1.04187  1.504e-04 d20 
18 97.109  9.143e-01  1.759e-02  4.058e-02 19.866 2843.499  505.073 1022.987 -0.94418 1066.147  199.278  97.109  97.500  1.525e-04  2.934e-06 1.02811  1.668e-04 d20 
19 101.810  9.484e-01  2.212e-02  4.391e-02 19.437 2843.496  504.147 1006.177 -0.96269 1064.940  199.178 101.810 102.500  1.780e-04  4.151e-06 1.03697  1.877e-04 d20 
20 106.052  1.035e+00  4.923e-02  6.432e-02 19.148 2843.490  506.589  995.954 -0.98151 1068.241  199.006 106.052 107.500  2.106e-04  1.002e-05 1.03947  2.035e-04 d20 
21 117.416  1.120e+00  4.618e-02  6.433e-02 20.956 2843.833  616.452 1103.618 -0.67989 1209.883  201.820 117.416 117.500  1.144e-04  4.721e-06 1.01151  1.022e-04 c20 
22 122.310  1.032e+00  2.517e-02  4.834e-02 20.822 2843.829  626.007 1102.587 -0.80798 1222.087  201.308 122.310 122.500  1.129e-04  2.754e-06 1.00425  1.094e-04 c20 
23 126.956  1.082e+00  2.018e-02  4.774e-02 20.544 2843.827  627.501 1093.349 -0.89366 1224.247  200.258 126.956 127.500  1.314e-04  2.452e-06 1.01207  1.215e-04 c20 
24 131.555  1.004e+00  2.151e-02  4.554e-02 20.104 2843.822  620.897 1075.120 -0.92913 1216.253  198.970 131.555 132.500  1.402e-04  3.003e-06 1.00492  1.396e-04 c20 
25 136.269  9.709e-01  3.279e-02  5.083e-02 19.726 2843.828  613.841 1058.826 -0.95252 1208.096  196.026 136.269 137.500  1.593e-04  5.382e-06 1.00767  1.641e-04 c20 


==> anc/numerical_results/ang_dist_q1_pm_0.40.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 398.9 MeV/c
# Q2_av =  0.8 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  5.50
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 15.168  8.032e-01  3.057e-01  3.074e-01 18.522 2831.412  222.250  902.623 -0.98040  535.815  390.220  15.168  12.500  1.063e-05  4.046e-06 1.02110  1.323e-05 l40 
1 18.166  1.520e+00  5.805e-02  8.407e-02 18.577 2831.429  228.693  905.689 -0.93471  549.547  389.091  18.166  17.500  1.834e-05  7.003e-07 1.02393  1.206e-05 l40 
2 21.505  1.339e+00  1.008e-01  1.142e-01 18.523 2831.403  234.136  903.732 -0.82535  560.813  388.321  21.505  22.500  1.504e-05  1.133e-06 1.02072  1.123e-05 l40 
3 29.026  1.639e+00  2.320e-01  2.411e-01 19.157 2843.138  270.937  939.869 -0.98653  617.854  404.955  29.026  27.500  1.187e-05  1.680e-06 1.01409  7.239e-06 j40 
4 32.635  1.528e+00  4.821e-02  7.784e-02 18.904 2843.134  275.948  929.263 -0.97154  630.724  399.574  32.635  32.500  1.202e-05  3.793e-07 1.01667  7.868e-06 j40 
5 37.312  1.511e+00  4.864e-02  7.756e-02 19.298 2843.124  306.652  950.998 -0.98269  681.849  403.151  38.270  37.500  9.438e-06  6.042e-07 1.01247  6.605e-06 i40 
5 37.312  1.511e+00  4.864e-02  7.756e-02 18.735 2843.131  284.192  922.909 -0.95358  648.571  394.929  36.354  37.500  1.290e-05  4.564e-07 1.01922  8.378e-06 j40 
6 43.060  1.771e+00  5.119e-02  8.739e-02 20.079 2843.137  351.402  992.291 -0.98798  753.073  406.936  43.777  42.500  8.754e-06  1.203e-06 1.00279  5.109e-06 g40 
6 43.060  1.771e+00  5.119e-02  8.739e-02 18.969 2843.085  313.914  937.827 -0.97469  696.759  399.164  42.343  42.500  1.317e-05  3.894e-07 1.01417  7.425e-06 i40 
7 47.236  1.758e+00  1.551e-01  1.703e-01 19.539 2843.087  354.589  969.851 -0.98089  760.993  402.421  47.888  47.500  1.195e-05  4.775e-07 1.00568  6.160e-06 g40 
7 47.236  1.758e+00  1.551e-01  1.703e-01 18.673 2843.142  323.454  926.718 -0.97025  715.287  395.055  46.584  47.500  1.360e-05  5.495e-07 0.99340  8.365e-06 i40 
8 53.044  2.141e+00  6.374e-02  1.068e-01 20.461 2843.494  410.004 1020.419 -0.98289  846.687  401.611  53.662  52.500  1.150e-05  9.584e-07 0.99751  4.905e-06 f40r 
8 53.044  2.141e+00  6.374e-02  1.068e-01 19.077 2843.152  363.154  952.020 -0.97858  775.732  400.454  52.426  52.500  1.519e-05  4.388e-07 1.00760  7.160e-06 g40 
9 57.308  2.209e+00  5.910e-02  1.063e-01 19.950 2843.491  416.783 1000.955 -0.97969  856.558  401.980  57.717  57.500  1.236e-05  4.891e-07 1.01275  5.642e-06 f40r 
9 57.308  2.209e+00  5.910e-02  1.063e-01 18.696 2843.098  374.996  938.710 -0.98341  794.370  400.153  56.899  57.500  1.796e-05  6.522e-07 1.00329  8.075e-06 g40 
10 62.344  2.271e+00  7.264e-02  1.163e-01 19.312 2843.486  423.036  976.485 -0.98038  866.511  400.763  62.344  62.500  1.560e-05  4.990e-07 1.01465  6.869e-06 f40r 
11 67.320  2.119e+00  9.508e-02  1.274e-01 20.743 2843.484  501.261 1055.801 -0.97407  979.373  398.505  68.064  67.500  1.071e-05  4.784e-07 1.01534  4.849e-06 d40 
11 67.320  2.119e+00  9.508e-02  1.274e-01 18.867 2843.493  435.330  961.937 -0.98875  882.918  403.572  66.576  67.500  1.549e-05  8.055e-07 1.01348  7.678e-06 f40r 
12 72.435  1.957e+00  6.385e-02  1.010e-01 20.067 2843.466  507.674 1031.561 -0.97737  987.453  399.954  72.435  72.500  1.132e-05  3.693e-07 1.01657  5.784e-06 d40 
13 76.666  1.794e+00  7.964e-02  1.072e-01 19.380 2843.479  512.997 1007.023 -0.98592  994.284  400.881  76.666  77.500  1.254e-05  5.564e-07 1.01414  6.987e-06 d40 
14 83.969  2.051e+00  2.205e-01  2.353e-01 21.087 2843.832  621.369 1110.207 -0.95330 1139.615  399.092  83.969  82.500  9.157e-06  9.843e-07 1.01319  4.464e-06 c40 
15 87.722  2.054e+00  9.143e-02  1.229e-01 20.503 2843.840  628.254 1092.215 -0.97302 1148.103  399.917  87.722  87.500  1.070e-05  4.762e-07 1.01468  5.208e-06 c40 
16 91.570  2.098e+00  1.198e-01  1.462e-01 19.693 2843.890  625.351 1062.590 -0.98311 1145.048  398.537  91.570  92.500  1.376e-05  7.854e-07 1.01524  6.558e-06 c40 
17 103.705  1.708e+00  9.665e-02  1.184e-01 22.142 2843.566  820.088 1233.373 -0.95357 1385.445  403.231 103.705 102.500  5.465e-06  3.093e-07 1.01258  3.200e-06 b40 
18 107.179  1.452e+00  5.774e-02  8.188e-02 21.401 2843.547  812.416 1206.836 -0.97345 1378.301  398.742 107.179 107.500  5.793e-06  2.304e-07 1.01483  3.991e-06 b40 
19 110.736  1.525e+00  1.783e-01  1.884e-01 20.784 2843.543  804.636 1184.057 -0.98602 1372.340  391.373 110.736 112.500  7.546e-06  8.824e-07 1.01123  4.949e-06 b40 


==> anc/numerical_results/ang_dist_q1_pm_0.50.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 499.4 MeV/c
# Q2_av =  0.8 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  5.50
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 14.038  1.754e+00  5.693e-01  5.736e-01 18.774 2843.145  229.295  918.331 -0.97996  449.756  500.186  14.038  12.500  3.596e-05  1.167e-05 1.20419  2.050e-05 l50 
1 15.880  1.595e+00  1.402e-01  1.541e-01 18.791 2843.177  233.284  919.498 -0.94560  460.564  498.636  15.880  17.500  1.755e-05  1.543e-06 1.08850  1.100e-05 l50 
2 28.451  1.861e+00  1.325e-01  1.520e-01 18.980 2843.108  275.173  932.516 -0.98280  546.903  500.924  28.451  27.500  6.480e-06  4.614e-07 1.01372  3.483e-06 j50 
3 30.972  1.964e+00  1.093e-01  1.346e-01 18.857 2843.126  281.380  927.910 -0.97254  563.889  495.706  30.972  32.500  6.918e-06  3.849e-07 1.01751  3.522e-06 j50 
4 43.238  2.536e+00  1.462e-01  1.779e-01 19.484 2843.130  356.572  967.908 -0.98617  693.279  502.650  43.238  42.500  6.583e-06  3.796e-07 1.00022  2.596e-06 g50 
5 48.117  2.949e+00  2.141e-01  2.444e-01 20.374 2843.513  413.322 1017.588 -0.98834  784.285  503.658  48.884  47.500  8.025e-06  1.040e-06 1.00405  2.083e-06 f50 
5 48.117  2.949e+00  2.141e-01  2.444e-01 19.022 2843.134  367.498  950.674 -0.98469  714.047  499.390  47.350  47.500  8.777e-06  3.583e-07 1.02024  3.028e-06 g50 
6 51.744  3.585e+00  7.427e-01  7.564e-01 19.702 2843.505  419.213  991.379 -0.98529  795.287  501.124  52.746  52.500  1.088e-05  5.433e-07 1.03790  2.564e-06 f50 
6 51.744  3.585e+00  7.427e-01  7.564e-01 18.586 2843.128  374.742  934.067 -0.98727  729.666  494.513  50.741  52.500  9.866e-06  8.550e-07 1.00064  3.588e-06 g50 
7 58.053  3.626e+00  2.313e-01  2.730e-01 20.918 2843.495  496.642 1061.264 -0.98403  911.566  499.494  59.077  57.500  6.426e-06  5.829e-07 1.01476  1.963e-06 d50 
7 58.053  3.626e+00  2.313e-01  2.730e-01 19.085 2843.534  431.084  969.496 -0.98835  813.796  500.749  57.029  57.500  1.171e-05  6.038e-07 1.02933  3.099e-06 f50 
8 62.579  2.698e+00  9.774e-02  1.456e-01 20.343 2843.475  505.866 1041.655 -0.98411  924.831  499.381  62.579  62.500  6.257e-06  2.267e-07 1.02219  2.319e-06 d50 
9 66.822  2.246e+00  9.367e-02  1.298e-01 19.497 2843.520  513.779 1011.774 -0.98828  935.663  499.991  66.822  67.500  6.633e-06  2.766e-07 1.01844  2.953e-06 d50 
10 89.261  2.132e+00  2.218e-01  2.377e-01 22.320 2843.559  818.218 1237.927 -0.97073 1330.328  503.370  89.261  87.500  3.156e-06  3.283e-07 1.01518  1.480e-06 b50 
11 92.417  1.759e+00  8.837e-02  1.130e-01 21.470 2843.526  814.336 1209.921 -0.98239 1328.092  499.002  92.417  92.500  3.319e-06  1.667e-07 1.01916  1.887e-06 b50 
12 95.568  1.241e+00  2.701e-01  2.747e-01 20.726 2843.557  809.673 1184.972 -0.99108 1326.395  491.977  95.568  97.500  2.962e-06  6.446e-07 1.01107  2.386e-06 b50 


==> anc/numerical_results/ang_dist_q2_pm_0.00.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 45.6 MeV/c
# Q2_av =  2.1 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  5.50
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 14.909  7.501e-01  6.470e-02  7.132e-02 21.039 4703.235 1121.961 1872.016 0.10251 1830.578   42.916  14.909   7.500  1.859e-03  1.604e-04 1.05300  2.478e-03 f00 
1 16.524  8.492e-01  5.624e-02  6.571e-02 21.028 4703.239 1120.774 1870.917 0.14478 1829.211   43.547  16.524  12.500  2.049e-03  1.357e-04 1.06765  2.413e-03 f00 
2 20.623  8.798e-01  4.865e-02  6.005e-02 21.023 4703.229 1121.788 1871.054 0.17896 1830.350   43.560  20.623  17.500  2.121e-03  1.173e-04 1.08379  2.411e-03 f00 
3 24.755  8.165e-01  3.956e-02  5.130e-02 21.007 4703.238 1121.351 1869.943 0.19402 1829.820   44.285  24.755  22.500  1.910e-03  9.255e-05 1.08325  2.340e-03 f00 
4 29.429  8.784e-01  3.783e-02  5.163e-02 20.982 4703.233 1121.534 1868.627 0.21067 1830.015   44.483  29.429  27.500  2.048e-03  8.819e-05 1.08918  2.331e-03 f00 
5 33.408  9.138e-01  3.650e-02  5.165e-02 20.958 4703.237 1121.199 1867.157 0.24937 1829.601   45.192  33.408  32.500  2.071e-03  8.270e-05 1.09763  2.266e-03 f00 
6 38.580  8.804e-01  3.216e-02  4.769e-02 20.932 4703.232 1122.216 1866.123 0.22804 1830.724   45.565  38.580  37.500  1.974e-03  7.211e-05 1.08372  2.242e-03 f00 
7 42.870  8.504e-01  2.873e-02  4.452e-02 20.889 4703.235 1121.840 1863.555 0.25206 1830.291   45.748  42.870  42.500  1.910e-03  6.454e-05 1.08943  2.247e-03 f00 
8 47.439  8.583e-01  2.784e-02  4.420e-02 20.848 4703.228 1122.373 1861.480 0.22660 1830.894   45.678  47.439  47.500  1.958e-03  6.351e-05 1.08564  2.281e-03 f00 
9 52.310  8.732e-01  2.720e-02  4.427e-02 20.789 4703.225 1121.762 1857.903 0.19814 1830.195   45.911  52.310  52.500  2.007e-03  6.250e-05 1.07181  2.298e-03 f00 
10 57.053  8.815e-01  2.662e-02  4.418e-02 20.743 4703.223 1122.284 1855.539 0.19725 1830.759   46.323  57.053  57.500  2.013e-03  6.077e-05 1.07398  2.283e-03 f00 
11 61.737  8.551e-01  2.533e-02  4.256e-02 20.669 4703.236 1120.881 1850.730 0.16697 1829.172   46.495  61.737  62.500  1.983e-03  5.874e-05 1.06127  2.319e-03 f00 
12 66.354  8.575e-01  2.490e-02  4.238e-02 20.605 4703.236 1120.589 1847.026 0.14334 1828.839   46.585  66.354  67.500  2.020e-03  5.866e-05 1.05074  2.356e-03 f00 
13 71.089  8.346e-01  2.377e-02  4.098e-02 20.527 4703.228 1119.625 1842.258 0.13333 1827.770   46.322  71.089  72.500  2.038e-03  5.806e-05 1.04205  2.442e-03 f00 
14 75.831  8.423e-01  2.383e-02  4.127e-02 20.461 4703.240 1119.556 1838.500 0.10781 1827.685   46.448  75.831  77.500  2.089e-03  5.910e-05 1.01337  2.480e-03 f00 
15 80.504  8.372e-01  2.344e-02  4.087e-02 20.374 4703.237 1117.872 1832.907 0.10295 1825.775   46.766  80.504  82.500  2.101e-03  5.881e-05 0.99061  2.509e-03 f00 
16 85.167  8.422e-01  2.326e-02  4.094e-02 20.329 4703.238 1119.774 1831.259 0.03723 1827.919   46.653  85.167  87.500  2.162e-03  5.971e-05 1.00275  2.567e-03 f00 
17 89.802  8.397e-01  2.331e-02  4.089e-02 20.245 4703.244 1118.398 1825.951 0.01694 1826.382   46.477  89.802  92.500  2.233e-03  6.200e-05 0.97848  2.659e-03 f00 
18 94.465  8.271e-01  2.283e-02  4.020e-02 20.165 4703.219 1117.344 1820.991 -0.00363 1825.198   46.475  94.465  97.500  2.258e-03  6.232e-05 0.98197  2.730e-03 f00 
19 99.030  8.386e-01  2.304e-02  4.069e-02 20.098 4703.234 1117.462 1817.330 -0.03229 1825.300   47.017  99.030 102.500  2.282e-03  6.269e-05 0.98273  2.721e-03 f00 
20 103.724  8.449e-01  2.322e-02  4.100e-02 20.027 4703.227 1117.082 1813.184 -0.04774 1824.880   46.899 103.724 107.500  2.365e-03  6.498e-05 0.99867  2.799e-03 f00 
21 108.467  8.392e-01  2.339e-02  4.092e-02 19.954 4703.231 1116.506 1808.865 -0.08913 1824.236   46.818 108.467 112.500  2.418e-03  6.740e-05 1.00693  2.881e-03 f00 
22 112.957  8.762e-01  2.474e-02  4.290e-02 19.893 4703.230 1116.461 1805.456 -0.11365 1824.190   46.730 112.957 117.500  2.586e-03  7.302e-05 1.01106  2.952e-03 f00 
23 117.477  9.015e-01  2.626e-02  4.461e-02 19.825 4703.223 1115.671 1801.302 -0.12615 1823.305   46.670 117.477 122.500  2.727e-03  7.942e-05 1.02420  3.025e-03 f00 
24 121.848  8.572e-01  2.551e-02  4.273e-02 19.758 4703.227 1114.808 1797.227 -0.15677 1822.330   46.753 121.848 127.500  2.640e-03  7.858e-05 1.01145  3.080e-03 f00 
25 126.226  8.971e-01  2.802e-02  4.553e-02 19.702 4703.236 1114.715 1794.056 -0.17715 1822.212   46.978 126.226 132.500  2.785e-03  8.699e-05 1.00650  3.104e-03 f00 
26 130.629  8.888e-01  2.937e-02  4.611e-02 19.668 4703.235 1115.617 1792.612 -0.19847 1823.252   46.529 130.629 137.500  2.847e-03  9.408e-05 1.00751  3.203e-03 f00 
27 134.645  8.996e-01  3.180e-02  4.802e-02 19.629 4703.239 1115.327 1790.292 -0.18529 1822.953   46.059 134.645 142.500  2.977e-03  1.052e-04 1.00275  3.309e-03 f00 
28 139.138  8.410e-01  3.237e-02  4.668e-02 19.596 4703.228 1115.831 1788.703 -0.18976 1823.537   45.735 139.138 147.500  2.852e-03  1.098e-04 1.00227  3.391e-03 f00 
29 142.475  8.139e-01  3.472e-02  4.760e-02 19.566 4703.236 1115.513 1786.917 -0.17365 1823.194   45.476 142.475 152.500  2.815e-03  1.201e-04 0.99703  3.459e-03 f00 
30 145.826  8.745e-01  4.271e-02  5.520e-02 19.531 4703.235 1113.240 1783.899 -0.13860 1820.700   44.277 145.826 157.500  3.228e-03  1.576e-04 1.00446  3.691e-03 f00 
31 148.919  8.029e-01  4.429e-02  5.471e-02 19.524 4703.232 1113.646 1783.702 -0.12019 1821.193   43.613 148.919 162.500  3.059e-03  1.687e-04 0.99321  3.810e-03 f00 
32 151.254  8.195e-01  5.584e-02  6.475e-02 19.514 4703.236 1114.126 1783.385 -0.08787 1821.733   43.600 151.254 167.500  3.128e-03  2.132e-04 0.98119  3.818e-03 f00 
33 152.885  7.704e-01  6.914e-02  7.570e-02 19.486 4703.234 1112.138 1780.900 -0.00889 1819.514   43.261 152.885 172.500  3.007e-03  2.699e-04 0.97679  3.903e-03 f00 
34 155.226  8.246e-01  1.311e-01  1.352e-01 19.457 4703.234 1111.533 1779.001 0.01945 1818.809   43.741 155.226 177.500  3.174e-03  5.049e-04 0.96539  3.850e-03 f00 


==> anc/numerical_results/ang_dist_q2_pm_0.10.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 97.2 MeV/c
# Q2_av =  2.1 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  5.50
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 11.358  9.155e-01  1.022e-01  1.085e-01 21.157 4703.246 1069.349 1856.774 -0.35611 1767.351   91.303  11.358  12.500  2.686e-04  2.998e-05 1.01868  2.934e-04 f10r 
1 16.581  7.622e-01  7.201e-02  7.820e-02 21.146 4703.244 1070.461 1856.575 -0.46324 1768.525   92.074  16.581  17.500  2.194e-04  2.073e-05 1.02395  2.879e-04 f10r 
2 22.240  8.307e-01  6.278e-02  7.103e-02 21.141 4703.245 1073.293 1857.449 -0.55480 1771.615   93.112  22.240  22.500  2.322e-04  1.755e-05 1.04541  2.795e-04 f10r 
3 27.393  8.325e-01  5.226e-02  6.197e-02 21.112 4703.244 1074.337 1856.181 -0.61697 1772.615   94.723  27.393  27.500  2.227e-04  1.398e-05 1.07403  2.675e-04 f10r 
4 32.460  9.116e-01  4.881e-02  6.093e-02 21.090 4703.242 1077.967 1856.430 -0.65076 1776.639   95.441  32.460  32.500  2.406e-04  1.288e-05 1.09867  2.639e-04 f10r 
5 37.418  8.478e-01  4.037e-02  5.272e-02 21.050 4703.252 1081.143 1855.432 -0.67060 1780.171   95.964  37.418  37.500  2.235e-04  1.064e-05 1.11502  2.637e-04 f10r 
6 42.352  8.656e-01  3.608e-02  5.000e-02 21.010 4703.268 1084.824 1854.615 -0.68116 1784.227   96.860  42.352  42.500  2.246e-04  9.362e-06 1.09816  2.595e-04 f10r 
7 47.424  8.240e-01  3.118e-02  4.537e-02 20.955 4703.244 1088.801 1853.152 -0.69846 1788.649   97.469  47.424  47.500  2.138e-04  8.089e-06 1.04511  2.594e-04 f10r 
8 52.326  8.389e-01  2.893e-02  4.431e-02 20.895 4703.253 1093.064 1851.492 -0.72557 1793.430   97.732  52.326  52.500  2.210e-04  7.621e-06 1.10470  2.634e-04 f10r 
9 57.296  8.519e-01  2.771e-02  4.392e-02 20.804 4703.245 1095.522 1847.367 -0.73596 1796.130   98.362  57.296  57.500  2.264e-04  7.365e-06 1.13689  2.658e-04 f10r 
10 62.242  8.559e-01  2.660e-02  4.335e-02 20.706 4703.235 1098.239 1842.986 -0.75676 1799.162   98.645  62.242  62.500  2.332e-04  7.247e-06 1.14272  2.724e-04 f10r 
11 67.178  8.902e-01  2.623e-02  4.422e-02 20.593 4703.228 1100.256 1837.398 -0.77185 1801.438   98.628  67.178  67.500  2.524e-04  7.438e-06 1.14305  2.836e-04 f10r 
12 72.156  8.020e-01  2.351e-02  3.977e-02 20.449 4703.254 1100.269 1829.287 -0.78321 1801.402   99.057  72.156  72.500  2.348e-04  6.883e-06 1.09739  2.927e-04 f10r 
13 77.083  7.838e-01  2.269e-02  3.870e-02 20.290 4703.241 1099.343 1819.922 -0.79453 1800.332   99.277  77.083  77.500  2.398e-04  6.942e-06 1.06726  3.059e-04 f10r 
14 82.031  7.392e-01  2.125e-02  3.641e-02 20.130 4703.241 1098.605 1810.562 -0.80420 1799.451   99.685  82.031  82.500  2.346e-04  6.745e-06 1.02610  3.174e-04 f10r 
15 86.943  7.927e-01  2.281e-02  3.906e-02 19.961 4703.250 1097.164 1800.425 -0.81811 1797.865   99.362  86.943  87.500  2.691e-04  7.742e-06 1.02762  3.395e-04 f10r 
16 91.913  8.012e-01  2.406e-02  4.007e-02 19.783 4703.219 1095.208 1789.548 -0.83092 1795.632   99.579  91.913  92.500  2.857e-04  8.580e-06 1.04508  3.567e-04 f10r 
17 96.800  8.417e-01  2.624e-02  4.269e-02 19.616 4703.238 1093.886 1779.610 -0.84508 1794.135   99.623  96.800  97.500  3.162e-04  9.857e-06 1.06032  3.756e-04 f10r 
18 101.681  9.081e-01  3.125e-02  4.792e-02 19.475 4703.254 1094.589 1772.082 -0.86174 1794.920   99.685 101.681 102.500  3.558e-04  1.225e-05 1.09652  3.918e-04 f10r 
19 106.594  8.852e-01  3.674e-02  5.102e-02 19.342 4703.246 1094.944 1764.813 -0.88416 1795.453   98.578 106.594 107.500  3.771e-04  1.565e-05 1.12936  4.260e-04 f10r 
20 111.410  9.382e-01  5.130e-02  6.356e-02 19.240 4703.240 1097.440 1760.332 -0.91136 1798.355   97.840 111.410 112.500  4.238e-04  2.318e-05 1.13185  4.518e-04 f10r 
21 115.983  1.002e+00  9.111e-02  9.953e-02 19.149 4703.247 1098.453 1755.802 -0.94033 1799.752   95.629 115.983 117.500  5.052e-04  4.596e-05 1.10215  5.044e-04 f10r 


==> anc/numerical_results/ang_dist_q2_pm_0.20.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 198.8 MeV/c
# Q2_av =  2.1 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  5.50
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 0.000  7.899e-01  7.556e-02  8.190e-02 19.604 4703.249  833.128 1674.578 -0.11528 1475.414  198.262   0.000   2.500  1.281e-05  1.226e-06 1.02791  1.622e-05 i20 
1 5.443  7.956e-01  4.474e-02  5.490e-02 19.617 4703.232  836.393 1676.509 -0.25093 1479.288  198.234   5.443   7.500  1.334e-05  7.502e-07 1.07203  1.677e-05 i20 
2 11.248  8.978e-01  3.951e-02  5.339e-02 19.631 4703.228  841.920 1679.292 -0.35735 1485.982  197.606  11.248  12.500  1.540e-05  6.778e-07 1.07202  1.715e-05 i20 
3 16.631  8.771e-01  3.654e-02  5.065e-02 19.615 4703.249  846.967 1679.991 -0.38098 1492.026  197.287  16.631  17.500  1.538e-05  6.406e-07 1.05795  1.753e-05 i20 
4 22.040  8.231e-01  5.248e-02  6.195e-02 20.425 4703.249  913.458 1753.768 -0.93502 1568.873  201.998  22.381  22.500  8.075e-06  1.617e-06 1.06808  1.271e-05 g20 
4 22.040  8.231e-01  5.248e-02  6.195e-02 19.531 4703.249  848.434 1675.191 -0.34272 1493.791  197.150  21.699  22.500  1.518e-05  6.435e-07 1.07296  1.811e-05 i20 
5 27.044  8.411e-01  3.313e-02  4.721e-02 20.334 4703.249  917.703 1749.655 -0.91778 1574.167  200.567  27.327  27.500  1.167e-05  1.284e-06 1.07873  1.376e-05 g20 
5 27.044  8.411e-01  3.313e-02  4.721e-02 19.386 4703.232  847.072 1665.575 -0.28473 1492.184  197.147  26.760  27.500  1.591e-05  6.711e-07 1.05896  1.894e-05 i20 
6 32.062  8.392e-01  5.433e-02  6.386e-02 20.240 4703.249  922.792 1745.657 -0.90745 1580.218  200.030  32.310  32.500  1.382e-05  1.038e-06 1.07353  1.456e-05 g20 
6 32.062  8.392e-01  5.433e-02  6.386e-02 19.238 4703.264  847.149 1656.274 -0.26503 1492.233  197.317  31.815  32.500  1.607e-05  6.965e-07 1.07493  1.978e-05 i20 
7 37.079  7.921e-01  2.915e-02  4.305e-02 20.117 4703.261  927.100 1739.705 -0.89985 1585.179  200.228  37.342  37.500  1.254e-05  8.056e-07 1.07228  1.526e-05 g20 
7 37.079  7.921e-01  2.915e-02  4.305e-02 19.094 4703.237  849.059 1647.849 -0.26250 1494.452  197.468  36.815  37.500  1.611e-05  7.233e-07 1.05395  2.068e-05 i20 
8 42.035  7.849e-01  3.486e-02  4.691e-02 19.970 4703.236  931.331 1732.248 -0.89610 1590.252  199.573  42.273  42.500  1.361e-05  7.269e-07 1.09065  1.644e-05 g20 
8 42.035  7.849e-01  3.486e-02  4.691e-02 18.974 4703.243  854.378 1642.278 -0.28864 1500.666  197.728  41.797  42.500  1.625e-05  7.768e-07 1.05104  2.149e-05 i20 
9 47.006  7.712e-01  2.708e-02  4.105e-02 19.793 4703.239  934.611 1722.702 -0.89062 1594.057  199.581  47.279  47.500  1.340e-05  6.354e-07 1.07188  1.758e-05 g20 
9 47.006  7.712e-01  2.708e-02  4.105e-02 18.882 4703.250  863.301 1639.812 -0.32951 1511.190  197.685  46.733  47.500  1.749e-05  9.143e-07 1.05986  2.236e-05 i20 
10 52.200  7.714e-01  4.380e-02  5.358e-02 21.225 4703.246 1069.665 1860.826 -0.84005 1750.461  193.130  52.670  52.500  7.942e-06  9.523e-07 1.05578  1.289e-05 f20r 
10 52.200  7.714e-01  4.380e-02  5.358e-02 19.589 4703.266  937.244 1711.367 -0.88944 1597.166  199.353  52.267  52.500  1.484e-05  6.395e-07 1.09265  1.906e-05 g20 
10 52.200  7.714e-01  4.380e-02  5.358e-02 18.786 4703.241  873.271 1637.621 -0.37450 1522.912  197.688  51.663  52.500  1.925e-05  1.160e-06 1.06966  2.332e-05 i20 
11 57.081  6.972e-01  4.540e-02  5.328e-02 21.130 4703.226 1080.552 1859.748 -0.85234 1762.121  196.103  57.487  57.500  1.043e-05  7.326e-07 1.06753  1.241e-05 f20r 
11 57.081  6.972e-01  4.540e-02  5.328e-02 19.379 4703.256  940.459 1699.934 -0.89154 1600.960  199.074  57.231  57.500  1.411e-05  5.940e-07 1.06935  2.073e-05 g20 
11 57.081  6.972e-01  4.540e-02  5.328e-02 18.687 4703.237  883.875 1635.570 -0.41758 1535.291  197.942  56.524  57.500  1.534e-05  1.335e-06 1.05297  2.420e-05 i20 
12 61.826  6.559e-01  2.246e-02  3.453e-02 20.999 4703.261 1091.195 1856.695 -0.86647 1773.914  197.204  62.385  62.500  8.105e-06  5.244e-07 1.09817  1.266e-05 f20r 
12 61.826  6.559e-01  2.246e-02  3.453e-02 19.177 4703.267  945.130 1689.691 -0.90007 1606.358  199.138  62.155  62.500  1.487e-05  6.191e-07 1.07161  2.231e-05 g20 
12 61.826  6.559e-01  2.246e-02  3.453e-02 18.593 4703.242  893.991 1633.803 -0.46517 1546.763  199.478  60.938  62.500  1.483e-05  2.420e-06 1.07898  2.431e-05 i20 
13 67.200  6.789e-01  2.380e-02  3.611e-02 20.812 4703.203 1098.709 1849.193 -0.88285 1782.226  197.996  67.317  67.500  9.051e-06  4.920e-07 1.10553  1.326e-05 f20r 
13 67.200  6.789e-01  2.380e-02  3.611e-02 19.034 4703.258  955.286 1685.249 -0.92046 1617.940  199.834  67.084  67.500  1.570e-05  7.205e-07 1.09957  2.321e-05 g20 
14 72.078  6.207e-01  2.469e-02  3.501e-02 20.544 4703.267 1100.772 1834.869 -0.89408 1784.446  198.472  72.263  72.500  8.636e-06  4.566e-07 1.08746  1.434e-05 f20r 
14 72.078  6.207e-01  2.469e-02  3.501e-02 18.926 4703.237  968.797 1684.532 -0.94401 1633.344  200.651  71.893  72.500  1.543e-05  9.303e-07 1.11665  2.378e-05 g20 
15 76.857  5.827e-01  2.720e-02  3.582e-02 20.218 4703.235 1099.175 1815.797 -0.90125 1782.537  198.921  77.265  77.500  9.062e-06  4.650e-07 1.05803  1.579e-05 f20r 
15 76.857  5.827e-01  2.720e-02  3.582e-02 18.850 4703.241  984.924 1687.001 -0.96687 1651.205  203.591  76.450  77.500  1.448e-05  1.623e-06 1.11173  2.284e-05 g20 
16 82.240  6.389e-01  3.061e-02  3.987e-02 19.887 4703.248 1097.387 1796.402 -0.91113 1780.484  199.057  82.240  82.500  1.122e-05  5.376e-07 1.04656  1.756e-05 f20r 
17 87.537  6.759e-01  4.691e-02  5.414e-02 21.932 4703.247 1295.887 1999.722 -0.55076 2002.316  198.237  87.910  87.500  4.752e-06  7.250e-07 1.02902  8.475e-06 d20 
17 87.537  6.759e-01  4.691e-02  5.414e-02 19.577 4703.220 1097.291 1779.015 -0.92495 1780.320  199.295  87.165  87.500  1.346e-05  6.743e-07 1.05031  1.936e-05 f20r 
18 92.300  6.605e-01  3.356e-02  4.271e-02 21.852 4703.255 1315.262 2004.948 -0.67118 2023.792  197.798  92.659  92.500  5.954e-06  4.624e-07 0.99352  9.028e-06 d20 
18 92.300  6.605e-01  3.356e-02  4.271e-02 19.341 4703.244 1102.715 1768.433 -0.94761 1786.373  199.618  91.942  92.500  1.376e-05  9.244e-07 1.06900  2.081e-05 f20r 
19 96.880  8.477e-01  4.972e-02  6.018e-02 21.749 4703.242 1333.751 2008.735 -0.78477 2044.088  198.087  97.512  97.500  7.865e-06  3.847e-07 1.03300  9.476e-06 d20 
19 96.880  8.477e-01  4.972e-02  6.018e-02 19.183 4703.240 1111.347 1763.821 -0.97031 1796.335  198.689  96.248  97.500  2.217e-05  2.553e-06 1.08138  2.247e-05 f20r 
20 102.303  8.912e-01  3.552e-02  5.033e-02 21.511 4703.263 1340.914 2000.262 -0.84188 2051.819  198.736 102.303 102.500  9.000e-06  3.588e-07 1.05463  1.010e-05 d20 
21 107.188  9.786e-01  3.524e-02  5.267e-02 21.145 4703.252 1337.284 1979.947 -0.87492 2047.704  199.278 107.188 107.500  1.090e-05  3.926e-07 1.05343  1.114e-05 d20 
22 112.062  1.076e+00  3.865e-02  5.783e-02 20.750 4703.260 1329.897 1956.262 -0.89229 2039.548  199.399 112.062 112.500  1.342e-05  4.823e-07 1.03096  1.248e-05 d20 
23 116.972  9.987e-01  4.299e-02  5.869e-02 20.393 4703.243 1323.574 1935.010 -0.91337 2032.779  198.550 116.972 117.500  1.414e-05  6.089e-07 1.01814  1.416e-05 d20 
24 121.735  1.014e+00  6.080e-02  7.308e-02 20.107 4703.252 1319.813 1918.739 -0.93664 2029.070  196.634 121.735 122.500  1.636e-05  9.814e-07 1.03932  1.614e-05 d20 
25 126.817  1.045e+00  9.782e-02  1.064e-01 22.968 4703.243 1610.897 2213.808 0.48412 2344.029  204.993 127.418 127.500  4.410e-06  6.459e-07 0.98415  3.958e-06 c20 
25 126.817  1.045e+00  9.782e-02  1.064e-01 19.902 4703.249 1317.131 1907.119 -0.95926 2026.981  192.763 126.215 127.500  1.897e-05  2.303e-06 1.02282  1.885e-05 d20 
26 132.048  1.073e+00  1.079e-01  1.161e-01 22.889 4703.238 1620.738 2215.826 0.45109 2355.448  201.375 132.048 132.500  4.829e-06  4.855e-07 0.99344  4.500e-06 c20 
27 136.852  9.672e-01  7.887e-02  8.785e-02 22.787 4703.229 1631.688 2217.523 0.38709 2367.508  200.147 136.852 137.500  4.712e-06  3.842e-07 0.97184  4.872e-06 c20 
28 141.739  8.503e-01  6.249e-02  7.114e-02 22.677 4703.216 1641.821 2218.523 0.31276 2378.513  199.663 141.739 142.500  4.408e-06  3.239e-07 0.99142  5.184e-06 c20 
29 146.455  9.975e-01  5.882e-02  7.108e-02 22.561 4703.265 1650.040 2218.242 0.23559 2387.316  199.795 146.455 147.500  5.413e-06  3.192e-07 0.98172  5.427e-06 c20 
30 151.359  1.014e+00  5.238e-02  6.625e-02 22.458 4703.224 1657.713 2218.238 0.13086 2395.547  199.845 151.359 152.500  5.761e-06  2.976e-07 0.98803  5.681e-06 c20 
31 155.978  9.681e-01  4.687e-02  6.080e-02 22.366 4703.208 1663.157 2217.480 0.00668 2401.394  199.844 155.978 157.500  5.736e-06  2.777e-07 0.98265  5.925e-06 c20 
32 160.542  1.012e+00  4.686e-02  6.193e-02 22.243 4703.259 1663.028 2212.158 -0.06979 2401.303  199.627 160.542 162.500  6.280e-06  2.908e-07 0.98858  6.205e-06 c20 
33 164.943  1.078e+00  5.197e-02  6.752e-02 22.137 4703.210 1660.803 2206.311 -0.09871 2399.050  199.015 164.943 167.500  6.996e-06  3.374e-07 0.98306  6.493e-06 c20 
34 168.729  9.045e-01  5.834e-02  6.865e-02 22.059 4703.254 1658.025 2201.348 -0.09534 2396.210  198.374 168.729 172.500  6.086e-06  3.926e-07 0.99110  6.729e-06 c20 
35 170.994  8.867e-01  9.738e-02  1.036e-01 22.007 4703.242 1656.013 2197.921 -0.05026 2394.049  198.372 170.994 177.500  6.034e-06  6.627e-07 0.98975  6.805e-06 c20 


==> anc/numerical_results/ang_dist_q2_pm_0.40.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 399.9 MeV/c
# Q2_av =  2.1 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  5.50
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 0.000  7.252e-01  1.056e-01  1.096e-01 19.007 4703.260  655.703 1582.987 -0.23986 1183.935  398.724   0.000   2.500  5.203e-07  7.580e-08 1.00773  7.174e-07 k40 
1 6.399  6.184e-01  7.373e-02  7.777e-02 19.036 4703.232  661.221 1586.328 -0.26806 1191.018  398.621   6.399   7.500  4.470e-07  5.330e-08 1.02981  7.229e-07 k40 
2 11.868  6.800e-01  7.944e-02  8.396e-02 18.908 4703.257  660.421 1577.387 -0.14450 1189.879  398.864  11.868  12.500  5.052e-07  5.901e-08 1.00595  7.429e-07 k40 
3 16.798  6.800e-01  8.395e-02  8.825e-02 18.756 4703.238  661.376 1567.319 -0.11084 1191.129  398.795  16.798  17.500  5.232e-07  6.458e-08 1.02372  7.693e-07 k40 
4 22.223  6.373e-01  1.049e-01  1.080e-01 19.231 4703.247  711.254 1612.825 -0.94654 1253.273  400.297  22.752  22.500  4.162e-07  6.546e-08 1.01565  7.530e-07 j40 
4 22.223  6.373e-01  1.049e-01  1.080e-01 18.604 4703.237  665.645 1558.092 -0.10615 1196.425  399.064  21.695  22.500  6.090e-07  8.558e-08 1.02072  7.934e-07 k40 
5 26.984  6.548e-01  9.017e-02  9.390e-02 19.116 4703.259  722.395 1608.329 -0.92179 1267.483  399.641  27.533  27.500  4.985e-07  4.324e-08 1.02405  7.939e-07 j40 
5 26.984  6.548e-01  9.017e-02  9.390e-02 18.495 4703.235  675.786 1553.515 -0.12631 1209.274  399.090  26.434  27.500  7.763e-07  1.482e-07 1.00960  8.109e-07 k40 
6 32.576  5.994e-01  4.204e-02  4.840e-02 19.859 4703.244  798.831 1679.956 -0.96561 1360.488  401.574  32.921  32.500  4.118e-07  7.309e-08 1.02314  6.167e-07 i40 
6 32.576  5.994e-01  4.204e-02  4.840e-02 18.965 4703.288  733.866 1601.694 -0.88687 1282.183  398.701  32.230  32.500  4.977e-07  3.795e-08 1.02428  8.440e-07 j40 
7 37.359  6.698e-01  1.348e-01  1.374e-01 19.600 4703.263  806.862 1665.723 -0.95168 1370.613  400.773  37.681  37.500  5.993e-07  5.422e-08 1.02382  6.830e-07 i40 
7 37.359  6.698e-01  1.348e-01  1.374e-01 18.766 4703.258  745.291 1592.021 -0.84834 1296.609  398.085  37.036  37.500  5.278e-07  4.669e-08 1.01871  9.063e-07 j40 
8 42.452  7.145e-01  4.186e-02  5.069e-02 20.686 4703.236  918.257 1771.580 -0.95779 1504.546  398.890  42.982  42.500  3.199e-07  5.863e-08 1.01433  4.897e-07 g40 
8 42.452  7.145e-01  4.186e-02  5.069e-02 19.301 4703.264  815.540 1649.425 -0.94141 1381.387  400.205  42.553  42.500  5.489e-07  3.977e-08 1.01925  7.652e-07 i40 
8 42.452  7.145e-01  4.186e-02  5.069e-02 18.534 4703.240  757.071 1580.648 -0.81551 1311.066  398.203  41.821  42.500  7.222e-07  8.544e-08 1.01517  9.769e-07 j40 
9 47.524  7.158e-01  3.946e-02  4.875e-02 20.395 4703.256  929.472 1757.597 -0.95558 1516.892  400.746  47.661  47.500  3.887e-07  4.160e-08 1.01444  5.341e-07 g40 
9 47.524  7.158e-01  3.946e-02  4.875e-02 19.019 4703.219  827.688 1635.570 -0.93640 1396.279  399.716  47.386  47.500  6.076e-07  3.907e-08 1.01421  8.537e-07 i40 
10 52.396  7.319e-01  3.894e-02  4.872e-02 19.974 4703.254  935.633 1734.130 -0.95178 1524.070  400.880  52.566  52.500  4.260e-07  3.618e-08 1.01780  6.184e-07 g40 
10 52.396  7.319e-01  3.894e-02  4.872e-02 18.777 4703.234  845.290 1626.613 -0.94542 1417.381  399.832  52.226  52.500  7.194e-07  4.899e-08 1.01281  9.390e-07 i40 
11 57.435  9.943e-01  4.983e-02  6.376e-02 21.208 4703.265 1076.642 1862.686 -0.93450 1688.652  398.144  58.428  57.500  4.033e-07  7.935e-08 1.00652  4.266e-07 f40r 
11 57.435  9.943e-01  4.983e-02  6.376e-02 19.507 4703.212  940.818 1707.804 -0.95031 1530.210  400.762  57.491  57.500  7.221e-07  4.335e-08 1.01484  7.306e-07 g40 
11 57.435  9.943e-01  4.983e-02  6.376e-02 18.577 4703.233  863.122 1620.823 -0.95788 1438.017  401.329  56.385  57.500  1.034e-06  1.062e-07 1.00631  1.005e-06 i40 
12 62.507  1.104e+00  9.668e-02  1.063e-01 20.950 4703.250 1096.207 1855.998 -0.94531 1710.005  400.375  62.732  62.500  5.907e-07  5.409e-08 1.00830  4.589e-07 f40r 
12 62.507  1.104e+00  9.668e-02  1.063e-01 19.118 4703.196  952.888 1689.299 -0.95970 1544.032  401.458  62.282  62.500  8.833e-07  5.214e-08 1.00890  8.390e-07 g40 
13 67.043  1.524e+00  8.203e-02  1.022e-01 20.431 4703.209 1102.026 1829.028 -0.95086 1716.397  400.917  67.550  67.500  7.970e-07  5.717e-08 1.01922  5.451e-07 f40r 
13 67.043  1.524e+00  8.203e-02  1.022e-01 18.894 4703.240  974.846 1685.213 -0.97638 1568.903  403.127  66.536  67.500  1.467e-06  1.191e-07 1.00966  9.049e-07 g40 
14 72.354  1.973e+00  1.150e-01  1.395e-01 19.824 4703.252 1102.312 1795.106 -0.95712 1716.611  401.168  72.354  72.500  1.321e-06  7.700e-08 1.02175  6.697e-07 f40r 
15 77.473  1.787e+00  1.368e-01  1.543e-01 21.851 4703.249 1324.235 2009.271 -0.91466 1966.459  399.608  78.145  77.500  6.946e-07  6.831e-08 1.01409  3.525e-07 d40 
15 77.473  1.787e+00  1.368e-01  1.543e-01 19.392 4703.237 1113.569 1776.397 -0.97273 1729.468  401.080  76.800  77.500  1.319e-06  1.130e-07 1.01493  7.830e-07 f40r 
16 82.560  1.857e+00  1.186e-01  1.399e-01 21.408 4703.253 1338.697 1993.931 -0.94386 1982.236  400.153  82.560  82.500  7.573e-07  4.836e-08 1.01468  4.079e-07 d40 
17 87.317  1.620e+00  1.039e-01  1.224e-01 20.660 4703.272 1332.471 1953.113 -0.95605 1975.274  400.316  87.317  87.500  8.382e-07  5.377e-08 1.01635  5.175e-07 d40 
18 91.657  1.445e+00  1.478e-01  1.587e-01 20.106 4703.255 1335.937 1927.446 -0.97320 1979.611  399.158  91.657  92.500  9.072e-07  9.279e-08 1.01732  6.278e-07 d40 
19 98.225  1.656e+00  1.817e-01  1.934e-01 22.914 4703.256 1657.394 2237.810 -0.90444 2329.390  401.484  98.225  97.500  4.242e-07  4.654e-08 1.01376  2.562e-07 c40 
20 102.543  1.167e+00  9.694e-02  1.076e-01 22.301 4703.215 1660.097 2212.916 -0.94159 2332.805  400.297 102.543 102.500  3.640e-07  3.025e-08 1.02007  3.120e-07 c40 
21 107.010  1.471e+00  1.265e-01  1.395e-01 21.569 4703.269 1651.980 2176.903 -0.96043 2324.866  398.374 107.010 107.500  5.779e-07  4.970e-08 1.01118  3.930e-07 c40 
22 110.964  9.294e-01  2.812e-01  2.836e-01 21.095 4703.238 1652.147 2157.053 -0.97908 2327.063  393.555 110.964 112.500  4.384e-07  1.326e-07 1.01348  4.717e-07 c40 
23 118.676  7.266e-01  2.128e-01  2.148e-01 25.060 4701.262 2127.774 2608.677 -0.80038 2827.346  408.234 118.676 117.500  9.805e-08  2.872e-08 1.00689  1.349e-07 b40 
24 122.929  9.470e-01  9.043e-02  9.804e-02 24.676 4701.273 2140.938 2604.216 -0.89697 2843.429  402.924 122.929 122.500  1.513e-07  1.444e-08 1.01063  1.597e-07 b40 
25 127.264  8.045e-01  7.011e-02  7.714e-02 24.104 4701.267 2139.880 2584.399 -0.93438 2843.876  399.147 127.264 127.500  1.535e-07  1.337e-08 1.01198  1.907e-07 b40 
26 131.652  1.405e+00  1.503e-01  1.605e-01 23.558 4701.312 2133.773 2562.243 -0.95598 2839.499  394.132 131.652 132.500  3.192e-07  3.415e-08 1.00650  2.271e-07 b40 


==> anc/numerical_results/ang_dist_q2_pm_0.50.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 499.6 MeV/c
# Q2_av =  2.1 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  5.50
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 0.000  7.389e-01  1.099e-01  1.138e-01 18.938 4703.231  609.846 1567.194 -0.25649 1068.110  498.811   0.000   2.500  2.668e-07  3.967e-08 0.99910  3.611e-07 l50 
1 6.673  7.846e-01  1.003e-01  1.051e-01 18.894 4703.214  611.734 1564.579 -0.15954 1070.459  499.073   6.673   7.500  2.873e-07  3.674e-08 1.02857  3.662e-07 l50 
2 11.696  9.715e-01  1.180e-01  1.242e-01 18.739 4703.242  611.319 1553.747 -0.08527 1070.049  498.845  11.696  12.500  3.638e-07  4.418e-08 1.02567  3.744e-07 l50 
3 16.536  8.836e-01  1.448e-01  1.490e-01 18.564 4703.200  613.820 1542.173 -0.06548 1073.335  498.904  16.536  17.500  3.368e-07  5.520e-08 1.02176  3.812e-07 l50 
4 20.774  9.787e-01  3.102e-01  3.127e-01 18.454 4703.235  622.528 1536.667 -0.07843 1085.249  498.301  20.774  22.500  3.746e-07  1.187e-07 1.02786  3.827e-07 l50 
5 28.034  4.650e-01  7.560e-02  7.785e-02 19.313 4703.267  712.296 1618.614 -0.96452 1200.054  500.579  28.034  27.500  1.597e-07  2.597e-08 1.01787  3.435e-07 j50 
6 32.595  5.972e-01  4.807e-02  5.368e-02 19.093 4703.199  725.060 1607.563 -0.94548 1216.841  499.525  32.595  32.500  2.216e-07  1.784e-08 1.01529  3.712e-07 j50 
7 37.180  6.709e-01  4.801e-02  5.500e-02 18.869 4703.255  741.013 1597.474 -0.92284 1237.556  498.452  37.180  37.500  2.694e-07  1.928e-08 1.01151  4.016e-07 j50 
8 42.653  7.407e-01  1.544e-01  1.572e-01 20.725 4703.242  918.119 1773.954 -0.96813 1453.584  498.518  43.521  42.500  1.038e-07  3.134e-08 1.00698  2.204e-07 g50 
8 42.653  7.407e-01  1.544e-01  1.572e-01 18.584 4703.258  756.207 1583.586 -0.89943 1257.065  497.607  41.785  42.500  3.678e-07  3.606e-08 1.01229  4.436e-07 j50 
9 47.811  9.012e-01  9.885e-02  1.052e-01 20.363 4703.270  930.931 1756.173 -0.96634 1467.492  500.883  47.811  47.500  2.216e-07  2.431e-08 1.01671  2.459e-07 g50 
10 52.702  1.172e+00  8.345e-02  9.571e-02 19.807 4703.218  938.247 1724.950 -0.96226 1476.333  500.587  52.702  52.500  3.506e-07  2.497e-08 1.01517  2.992e-07 g50 
11 57.809  1.350e+00  7.245e-02  9.037e-02 21.088 4703.248 1088.651 1860.709 -0.95761 1652.221  499.769  58.123  57.500  2.561e-07  3.668e-08 1.01171  2.013e-07 f50r 
11 57.809  1.350e+00  7.245e-02  9.037e-02 19.269 4703.244  948.738 1696.645 -0.96510 1488.771  500.547  57.496  57.500  4.965e-07  2.872e-08 1.01890  3.638e-07 g50 
12 62.199  2.478e+00  1.171e-01  1.534e-01 20.559 4703.271 1101.589 1836.068 -0.96266 1666.644  500.584  62.667  62.500  6.183e-07  4.314e-08 1.03060  2.406e-07 f50r 
12 62.199  2.478e+00  1.171e-01  1.534e-01 18.944 4703.242  971.566 1686.751 -0.97781 1514.990  501.804  61.731  62.500  9.885e-07  6.345e-08 1.02129  4.103e-07 g50 
13 67.346  2.573e+00  1.618e-01  1.918e-01 19.845 4703.272 1103.968 1797.057 -0.96694 1669.460  500.422  67.346  67.500  7.938e-07  4.993e-08 1.03418  3.085e-07 f50r 
14 72.266  2.372e+00  1.618e-01  1.876e-01 21.790 4703.267 1328.518 2008.272 -0.94863 1923.396  499.488  73.101  72.500  4.199e-07  3.769e-08 1.02006  1.691e-07 d50 
14 72.266  2.372e+00  1.618e-01  1.876e-01 19.372 4703.219 1118.739 1777.778 -0.97966 1686.519  500.171  71.431  72.500  8.269e-07  8.657e-08 1.02160  3.679e-07 f50r 
15 77.477  2.194e+00  1.413e-01  1.663e-01 21.114 4703.284 1336.736 1978.070 -0.96241 1932.314  499.912  77.477  77.500  4.632e-07  2.983e-08 1.01828  2.111e-07 d50 
16 81.946  2.030e+00  1.541e-01  1.742e-01 20.312 4703.260 1336.559 1937.976 -0.97360 1932.351  499.465  81.946  82.500  5.609e-07  4.258e-08 1.01726  2.764e-07 d50 
17 104.236  9.086e-01  3.440e-01  3.459e-01 25.167 4701.244 2129.828 2613.686 -0.90511 2782.943  509.009 104.236 102.500  6.307e-08  2.388e-08 1.00814  6.942e-08 b50 
18 108.048  8.685e-01  8.391e-02  9.082e-02 24.590 4701.297 2140.183 2600.840 -0.95028 2797.380  501.982 108.048 107.500  7.461e-08  7.209e-09 1.01405  8.591e-08 b50 
19 111.982  8.440e-01  8.134e-02  8.807e-02 23.823 4701.252 2141.168 2575.953 -0.96730 2800.541  497.697 111.982 112.500  9.133e-08  8.802e-09 1.01089  1.082e-07 b50 
20 115.762  8.638e-01  3.061e-01  3.080e-01 23.194 4701.237 2138.519 2553.580 -0.98181 2801.525  489.998 115.762 117.500  1.158e-07  4.104e-08 1.00896  1.341e-07 b50 


==> anc/numerical_results/ang_dist_q3_pm_0.00.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 14.2 MeV/c
# Q2_av =  3.5 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  4.40
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 0.000  6.778e-01  7.125e-01  7.130e-01 27.429 5008.410 1857.260 2645.350 0.05843 2630.900   14.016   0.000   7.500  6.450e-04  6.780e-04 0.97022  9.515e-04 f00b 
1 15.793  8.563e-01  1.762e-01  1.794e-01 27.483 5008.410 1862.530 2650.490 -0.00279 2636.480   14.557  15.793  17.500  8.029e-04  1.652e-04 0.97814  9.376e-04 f00b 
2 19.815  8.007e-01  1.429e-01  1.464e-01 27.477 5008.410 1863.320 2650.620 -0.00995 2637.330   14.125  19.815  22.500  7.601e-04  1.356e-04 0.98052  9.493e-04 f00b 
3 23.823  7.963e-01  1.277e-01  1.316e-01 27.465 5008.410 1862.950 2649.870 0.02803 2636.930   14.150  23.823  27.500  7.573e-04  1.214e-04 0.98196  9.510e-04 f00b 
4 28.745  1.170e+00  1.802e-01  1.861e-01 27.472 5008.410 1864.550 2650.980 -0.01591 2638.640   14.088  28.745  32.500  1.113e-03  1.714e-04 0.97806  9.512e-04 f00b 
5 40.479  1.011e+00  1.479e-01  1.533e-01 27.460 5008.410 1864.830 2650.560 0.02090 2638.910   15.334  40.479  37.500  9.328e-04  1.365e-04 0.93739  9.229e-04 f00b 
6 42.565  7.478e-01  1.037e-01  1.079e-01 27.476 5008.410 1867.340 2652.510 0.05006 2641.590   14.852  42.565  42.500  6.964e-04  9.655e-05 0.95863  9.312e-04 f00b 
7 46.870  7.154e-01  9.468e-02  9.891e-02 27.406 5008.410 1863.510 2647.300 -0.04270 2637.520   14.330  46.870  47.500  6.870e-04  9.093e-05 0.95687  9.603e-04 f00b 
8 51.276  8.346e-01  1.044e-01  1.096e-01 27.346 5008.410 1859.820 2642.620 -0.00202 2633.610   14.454  51.276  52.500  8.096e-04  1.012e-04 0.96584  9.700e-04 f00b 
9 57.195  7.729e-01  9.315e-02  9.814e-02 27.391 5008.410 1865.590 2647.620 -0.00712 2639.730   14.617  57.195  57.500  7.389e-04  8.905e-05 0.95686  9.560e-04 f00b 
10 62.220  9.163e-01  1.104e-01  1.163e-01 27.342 5008.410 1863.110 2644.050 0.02371 2637.100   14.996  62.220  62.500  8.766e-04  1.056e-04 0.96112  9.567e-04 f00b 
11 67.184  8.321e-01  9.820e-02  1.037e-01 27.337 5008.410 1864.930 2644.720 0.02758 2639.030   14.765  67.184  67.500  8.018e-04  9.462e-05 0.96546  9.636e-04 f00b 
12 72.636  8.359e-01  9.830e-02  1.038e-01 27.254 5008.410 1859.910 2638.250 0.00296 2633.690   15.409  72.636  72.500  8.075e-04  9.496e-05 0.97263  9.660e-04 f00b 
13 76.715  8.420e-01  9.541e-02  1.012e-01 27.316 5008.410 1867.330 2644.890 -0.01795 2641.580   14.575  76.715  77.500  8.200e-04  9.292e-05 0.98307  9.739e-04 f00b 
14 81.527  8.847e-01  1.008e-01  1.069e-01 27.266 5008.410 1865.210 2641.450 0.01638 2639.330   14.662  81.527  82.500  8.691e-04  9.905e-05 0.99281  9.823e-04 f00b 
15 86.715  1.046e+00  1.170e-01  1.243e-01 27.255 5008.410 1866.610 2641.620 0.01590 2640.820   14.646  86.715  87.500  1.031e-03  1.153e-04 0.97721  9.852e-04 f00b 
16 91.826  8.230e-01  9.247e-02  9.815e-02 27.211 5008.410 1865.230 2638.870 -0.00483 2639.360   14.171  91.826  92.500  8.295e-04  9.319e-05 0.97206  1.008e-03 f00b 
17 96.762  8.444e-01  9.791e-02  1.036e-01 27.204 5008.410 1866.910 2639.370 0.00807 2641.130   14.617  96.762  97.500  8.424e-04  9.767e-05 0.96156  9.976e-04 f00b 
18 101.588  8.516e-01  1.002e-01  1.058e-01 27.188 5008.410 1867.800 2639.030 -0.01508 2642.070   14.953 101.588 102.500  8.457e-04  9.948e-05 0.94623  9.930e-04 f00b 
19 106.516  9.174e-01  1.077e-01  1.137e-01 27.098 5008.410 1862.310 2632.030 -0.07348 2636.250   14.701 106.516 107.500  9.373e-04  1.100e-04 0.95065  1.022e-03 f00b 
20 112.148  7.779e-01  9.295e-02  9.801e-02 27.141 5008.410 1868.000 2636.890 -0.04442 2642.290   14.242 112.148 112.500  7.959e-04  9.510e-05 0.94969  1.023e-03 f00b 
21 117.299  7.040e-01  8.731e-02  9.173e-02 27.091 5008.410 1865.700 2633.360 -0.03814 2639.860   14.103 117.299 117.500  7.312e-04  9.068e-05 0.95288  1.039e-03 f00b 
22 122.739  9.063e-01  1.134e-01  1.191e-01 27.061 5008.410 1865.180 2631.690 -0.07141 2639.300   14.032 122.739 122.500  9.500e-04  1.189e-04 0.95760  1.048e-03 f00b 
23 129.191  8.042e-01  1.059e-01  1.107e-01 27.049 5008.410 1865.960 2631.520 -0.06126 2640.140   13.609 129.191 127.500  8.540e-04  1.125e-04 0.96009  1.062e-03 f00b 
24 134.689  7.253e-01  9.795e-02  1.021e-01 27.023 5008.410 1865.890 2630.260 -0.04628 2640.060   13.906 134.689 132.500  7.690e-04  1.038e-04 0.95360  1.060e-03 f00b 
25 143.472  8.286e-01  1.178e-01  1.223e-01 27.049 5008.410 1869.010 2633.030 -0.06996 2643.390   12.874 143.472 137.500  8.958e-04  1.273e-04 0.97616  1.081e-03 f00b 
26 149.614  8.024e-01  1.200e-01  1.242e-01 27.009 5008.410 1866.930 2630.080 -0.03998 2641.180   12.859 149.614 142.500  8.757e-04  1.310e-04 0.97819  1.091e-03 f00b 
27 149.955  7.879e-01  1.227e-01  1.266e-01 26.990 5008.410 1867.220 2629.370 0.03944 2641.470   13.970 149.955 147.500  8.396e-04  1.307e-04 0.95071  1.066e-03 f00b 
28 156.503  5.710e-01  1.008e-01  1.034e-01 27.026 5008.410 1871.710 2633.310 -0.05098 2646.230   14.086 156.503 152.500  6.021e-04  1.063e-04 0.96718  1.054e-03 f00b 
29 166.994  1.007e+00  1.925e-01  1.967e-01 27.036 5008.410 1871.940 2633.900 0.00223 2646.500   12.932 166.994 157.500  1.090e-03  2.083e-04 1.00130  1.082e-03 f00b 
30 0.000  1.147e+00  1.175e+00  1.176e+00 26.988 5008.410 1869.810 2630.530 0.01197 2644.230   12.726   0.000 162.500  1.232e-03  1.262e-03 0.95257  1.074e-03 f00b 
31 0.000  1.024e+00  1.054e+00  1.055e+00 26.935 5008.410 1865.770 2626.030 -0.00516 2639.940   13.462   0.000 167.500  1.108e-03  1.140e-03 0.96690  1.082e-03 f00b 
32 0.000  1.047e+00  1.104e+00  1.105e+00 26.970 5008.410 1868.830 2629.210 -0.10220 2643.200   12.964   0.000 172.500  1.122e-03  1.183e-03 0.93362  1.071e-03 f00b 


==> anc/numerical_results/ang_dist_q3_pm_0.10.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 95.1 MeV/c
# Q2_av =  3.5 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  4.40
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 27.102  9.752e-01  1.672e-01  1.717e-01 27.745 5008.480 1784.420 2626.270 -0.12892 2549.270   86.842  27.102  27.500  4.069e-05  6.978e-06 1.05175  4.172e-05 f10r 
1 32.243  9.186e-01  1.323e-01  1.373e-01 27.730 5008.480 1787.490 2626.900 -0.18898 2552.370   88.629  32.243  32.500  3.597e-05  5.180e-06 1.06810  3.916e-05 f10r 
2 37.535  9.549e-01  1.187e-01  1.246e-01 27.710 5008.480 1791.310 2627.710 -0.27912 2556.210   90.918  37.535  37.500  3.453e-05  4.291e-06 1.07972  3.616e-05 f10r 
3 42.655  8.581e-01  9.332e-02  9.942e-02 27.684 5008.480 1796.120 2628.650 -0.38546 2561.130   92.858  42.655  42.500  2.922e-05  3.178e-06 1.09095  3.405e-05 f10r 
4 47.657  8.831e-01  8.519e-02  9.221e-02 27.655 5008.480 1802.480 2630.160 -0.46172 2567.780   94.006  47.657  47.500  2.921e-05  2.818e-06 1.15779  3.307e-05 f10r 
5 52.671  1.004e+00  8.410e-02  9.318e-02 27.617 5008.480 1809.380 2631.540 -0.53162 2575.020   95.039  52.671  52.500  3.248e-05  2.721e-06 1.20586  3.236e-05 f10r 
6 57.644  8.899e-01  7.258e-02  8.083e-02 27.564 5008.480 1816.210 2632.120 -0.58135 2582.220   95.598  57.644  57.500  2.876e-05  2.346e-06 1.25020  3.232e-05 f10r 
7 62.611  1.047e+00  7.708e-02  8.771e-02 27.505 5008.480 1823.380 2632.660 -0.62818 2589.780   96.283  62.611  62.500  3.366e-05  2.479e-06 1.25413  3.216e-05 f10r 
8 67.577  9.163e-01  6.766e-02  7.694e-02 27.422 5008.480 1829.320 2631.450 -0.65800 2596.030   96.920  67.577  67.500  2.950e-05  2.178e-06 1.22311  3.219e-05 f10r 
9 72.545  9.591e-01  6.905e-02  7.898e-02 27.319 5008.480 1834.410 2628.950 -0.69233 2601.380   97.438  72.545  72.500  3.120e-05  2.246e-06 1.16124  3.253e-05 f10r 
10 77.475  8.583e-01  6.335e-02  7.204e-02 27.194 5008.480 1838.060 2624.680 -0.71794 2605.220   97.775  77.475  77.500  2.853e-05  2.105e-06 1.08962  3.323e-05 f10r 
11 82.449  7.602e-01  5.987e-02  6.714e-02 27.047 5008.480 1840.380 2618.730 -0.73885 2607.660   98.031  82.449  82.500  2.600e-05  2.048e-06 1.06684  3.420e-05 f10r 
12 87.389  8.612e-01  6.895e-02  7.707e-02 26.915 5008.480 1844.060 2614.180 -0.76943 2611.550   98.166  87.389  87.500  3.037e-05  2.432e-06 1.06922  3.527e-05 f10r 
13 92.344  8.019e-01  7.036e-02  7.732e-02 26.791 5008.480 1848.670 2610.570 -0.79400 2616.440   98.300  92.344  92.500  2.906e-05  2.550e-06 1.06018  3.624e-05 f10r 
14 97.342  8.623e-01  8.369e-02  9.052e-02 26.665 5008.480 1853.150 2606.870 -0.82311 2621.220   98.119  97.342  97.500  3.251e-05  3.155e-06 1.12676  3.770e-05 f10r 
15 102.280  8.929e-01  1.004e-01  1.066e-01 26.562 5008.480 1858.830 2604.860 -0.84934 2627.320   97.468 102.280 102.500  3.540e-05  3.981e-06 1.20757  3.965e-05 f10r 
16 107.184  8.832e-01  1.266e-01  1.315e-01 26.489 5008.480 1866.250 2605.240 -0.89001 2635.320   96.365 107.184 107.500  3.723e-05  5.337e-06 1.25978  4.215e-05 f10r 
17 112.024  1.272e+00  2.480e-01  2.532e-01 26.421 5008.480 1871.760 2604.880 -0.92426 2641.450   93.721 112.024 112.500  6.030e-05  1.176e-05 1.26131  4.739e-05 f10r 


==> anc/numerical_results/ang_dist_q3_pm_0.20.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 197.9 MeV/c
# Q2_av =  3.5 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  4.40
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 4.409  6.421e-01  1.282e-01  1.307e-01 25.361 5008.590 1427.220 2344.010 -0.03798 2146.490  198.159   4.409   2.500  1.360e-06  2.714e-07 1.03360  2.118e-06 h20 
1 8.354  7.951e-01  8.916e-02  9.466e-02 25.354 5008.590 1429.220 2344.400 -0.11690 2148.710  197.983   8.354   7.500  1.700e-06  1.906e-07 1.03359  2.138e-06 h20 
2 12.883  7.433e-01  6.944e-02  7.553e-02 26.462 5008.480 1525.500 2445.920 -0.80319 2253.410  197.840  12.782  12.500  1.504e-06  4.604e-07 1.03845  1.681e-06 g20 
2 12.883  7.433e-01  6.944e-02  7.553e-02 25.338 5008.590 1432.660 2344.890 -0.15028 2152.470  197.939  12.983  12.500  1.580e-06  1.547e-07 1.03729  2.156e-06 h20 
3 17.793  7.819e-01  6.495e-02  7.208e-02 26.435 5008.480 1531.050 2446.690 -0.81446 2259.510  197.406  17.772  17.500  1.581e-06  3.232e-07 1.04348  1.739e-06 g20 
3 17.793  7.819e-01  6.495e-02  7.208e-02 25.323 5008.590 1438.390 2346.370 -0.20098 2158.710  198.004  17.815  17.500  1.659e-06  1.505e-07 1.04606  2.171e-06 h20 
4 22.733  9.166e-01  6.755e-02  7.685e-02 26.388 5008.480 1536.620 2446.420 -0.81601 2265.510  197.583  22.757  22.500  1.591e-06  2.464e-07 1.05339  1.777e-06 g20 
4 22.733  9.166e-01  6.755e-02  7.685e-02 25.316 5008.590 1446.990 2349.490 -0.28809 2168.060  198.141  22.709  22.500  2.022e-06  1.694e-07 1.05050  2.190e-06 h20 
5 27.676  8.433e-01  6.077e-02  6.950e-02 26.328 5008.480 1543.120 2445.770 -0.82062 2272.480  197.886  27.728  27.500  1.622e-06  1.972e-07 1.04858  1.815e-06 g20 
5 27.676  8.433e-01  6.077e-02  6.950e-02 25.292 5008.590 1456.730 2352.160 -0.35815 2178.700  197.957  27.625  27.500  1.837e-06  1.642e-07 1.05027  2.240e-06 h20 
6 32.607  8.571e-01  8.447e-02  9.115e-02 26.239 5008.480 1549.520 2443.600 -0.83058 2279.340  198.160  32.688  32.500  1.794e-06  1.795e-07 1.05518  1.868e-06 g20 
6 32.607  8.571e-01  8.447e-02  9.115e-02 25.236 5008.590 1465.700 2352.750 -0.39601 2188.480  197.897  32.526  32.500  1.810e-06  1.800e-07 1.05652  2.296e-06 h20 
7 37.581  8.574e-01  5.932e-02  6.851e-02 26.126 5008.480 1556.190 2440.290 -0.83852 2286.500  198.360  37.674  37.500  1.663e-06  1.528e-07 1.07697  1.936e-06 g20 
7 37.581  8.574e-01  5.932e-02  6.851e-02 25.172 5008.590 1476.300 2353.680 -0.43675 2200.030  197.793  37.488  37.500  2.023e-06  2.126e-07 1.06694  2.365e-06 h20 
8 42.510  7.651e-01  5.479e-02  6.275e-02 25.995 5008.480 1563.030 2436.100 -0.84298 2293.830  198.674  42.609  42.500  1.472e-06  1.301e-07 1.04538  2.008e-06 g20 
8 42.510  7.651e-01  5.479e-02  6.275e-02 25.103 5008.590 1487.960 2354.780 -0.47947 2212.670  197.945  42.410  42.500  2.049e-06  2.491e-07 1.05803  2.426e-06 h20 
9 47.435  7.865e-01  8.604e-02  9.161e-02 25.844 5008.480 1570.250 2431.090 -0.85368 2301.560  198.944  47.573  47.500  1.756e-06  1.425e-07 1.08894  2.096e-06 g20 
9 47.435  7.865e-01  8.604e-02  9.161e-02 25.037 5008.590 1501.030 2356.830 -0.52783 2226.590  199.128  47.297  47.500  1.558e-06  2.763e-07 1.08772  2.426e-06 h20 
10 52.098  7.055e-01  5.939e-02  6.574e-02 25.710 5008.480 1580.380 2428.390 -0.86794 2312.390  199.440  52.499  52.500  1.507e-06  1.327e-07 1.08980  2.166e-06 g20 
10 52.098  7.055e-01  5.939e-02  6.574e-02 24.983 5008.590 1513.280 2359.270 -0.55191 2238.920  203.343  51.697  52.500  1.927e-06  5.417e-07 1.04191  2.232e-06 h20 
11 57.838  7.238e-01  5.886e-02  6.559e-02 27.766 5008.500 1782.650 2626.480 -0.75994 2531.110  191.303  58.273  57.500  1.173e-06  1.927e-07 1.10797  1.590e-06 f20r 
11 57.838  7.238e-01  5.886e-02  6.559e-02 25.615 5008.480 1595.420 2430.120 -0.89116 2328.490  199.984  57.402  57.500  1.595e-06  1.492e-07 1.03562  2.216e-06 g20 
12 62.550  7.266e-01  5.413e-02  6.143e-02 27.712 5008.500 1799.750 2631.700 -0.79206 2548.520  195.112  62.829  62.500  1.084e-06  1.058e-07 1.12248  1.477e-06 f20r 
12 62.550  7.266e-01  5.413e-02  6.143e-02 25.552 5008.480 1614.430 2435.510 -0.91905 2348.760  200.941  62.271  62.500  1.596e-06  1.841e-07 1.08281  2.227e-06 g20 
13 67.337  5.975e-01  8.229e-02  8.568e-02 27.619 5008.500 1817.670 2635.540 -0.83052 2567.320  196.465  67.664  67.500  9.467e-07  7.491e-08 1.09078  1.478e-06 f20r 
13 67.337  5.975e-01  8.229e-02  8.568e-02 25.526 5008.480 1637.240 2444.750 -0.94608 2372.840  202.988  67.009  67.500  9.486e-07  2.095e-07 1.11832  2.157e-06 g20 
14 72.572  5.945e-01  4.192e-02  4.819e-02 27.464 5008.500 1832.300 2634.930 -0.85837 2582.720  197.237  72.572  72.500  9.040e-07  6.374e-08 1.03655  1.521e-06 f20r 
15 77.479  5.804e-01  4.018e-02  4.640e-02 27.218 5008.500 1840.550 2627.040 -0.87840 2591.360  197.851  77.479  77.500  9.292e-07  6.432e-08 1.05923  1.601e-06 f20r 
16 82.780  5.704e-01  3.919e-02  4.534e-02 28.686 5008.500 1995.430 2772.370 -0.68441 2755.880  196.108  83.154  82.500  6.286e-07  1.154e-07 1.16323  1.151e-06 e20 
16 82.780  5.704e-01  3.919e-02  4.534e-02 26.935 5008.500 1846.560 2616.400 -0.89748 2597.640  198.328  82.406  82.500  9.803e-07  7.262e-08 1.06180  1.705e-06 f20r 
17 87.583  6.858e-01  7.166e-02  7.673e-02 28.625 5008.500 2019.750 2781.830 -0.78524 2781.350  197.099  87.829  87.500  9.296e-07  9.255e-08 1.15652  1.168e-06 e20 
17 87.583  6.858e-01  7.166e-02  7.673e-02 26.689 5008.500 1856.250 2609.570 -0.91880 2607.900  198.554  87.337  87.500  1.158e-06  9.337e-08 1.04147  1.812e-06 f20r 
18 92.339  8.287e-01  6.736e-02  7.507e-02 28.477 5008.500 2038.350 2784.690 -0.83741 2800.790  197.936  92.639  92.500  1.063e-06  8.467e-08 1.15140  1.199e-06 e20 
18 92.339  8.287e-01  6.736e-02  7.507e-02 26.524 5008.500 1871.420 2609.530 -0.94488 2624.080  198.244  92.040  92.500  1.437e-06  1.559e-07 1.06175  1.913e-06 f20r 
19 97.959  8.736e-01  6.354e-02  7.251e-02 29.618 5008.550 2171.590 2903.270 -0.50370 2939.900  202.830  98.441  97.500  7.767e-07  1.686e-07 1.13218  7.753e-07 d20 
19 97.959  8.736e-01  6.354e-02  7.251e-02 28.235 5008.500 2049.440 2779.740 -0.87072 2812.420  198.252  97.477  97.500  1.091e-06  8.412e-08 1.13694  1.266e-06 e20 
20 102.654  9.543e-01  6.265e-02  7.335e-02 29.616 5008.550 2198.120 2917.110 -0.68476 2968.380  199.908 102.970 102.500  8.870e-07  9.924e-08 1.08290  8.706e-07 d20 
20 102.654  9.543e-01  6.265e-02  7.335e-02 27.940 5008.500 2055.920 2770.240 -0.89633 2819.250  198.199 102.339 102.500  1.262e-06  1.021e-07 1.11117  1.362e-06 e20 
21 107.464  9.465e-01  6.014e-02  7.106e-02 29.506 5008.550 2218.640 2923.520 -0.78655 2990.040  199.235 107.672 107.500  9.136e-07  7.675e-08 1.02728  9.269e-07 d20 
21 107.464  9.465e-01  6.014e-02  7.106e-02 27.653 5008.500 2062.440 2761.250 -0.91823 2826.230  197.749 107.256 107.500  1.332e-06  1.291e-07 1.06672  1.475e-06 e20 
22 112.199  1.043e+00  7.049e-02  8.191e-02 29.302 5008.550 2231.640 2922.210 -0.83685 3003.780  198.695 112.475 112.500  1.069e-06  8.133e-08 1.07405  9.905e-07 d20 
22 112.199  1.043e+00  7.049e-02  8.191e-02 27.432 5008.500 2069.330 2755.460 -0.94551 2834.070  195.047 111.923 112.500  1.569e-06  2.288e-07 1.04073  1.665e-06 e20 
23 117.332  9.980e-01  8.266e-02  9.179e-02 29.043 5008.550 2239.130 2915.840 -0.86980 3011.810  197.846 117.332 117.500  1.071e-06  8.871e-08 1.08723  1.073e-06 d20 
24 122.236  8.092e-01  8.558e-02  9.149e-02 28.755 5008.550 2243.040 2906.450 -0.89443 3016.100  196.934 122.236 122.500  9.453e-07  9.997e-08 1.06017  1.168e-06 d20 
25 127.125  8.723e-01  1.220e-01  1.269e-01 28.489 5008.550 2244.890 2896.870 -0.91924 3018.480  194.864 127.125 127.500  1.135e-06  1.587e-07 1.02183  1.301e-06 d20 
26 131.841  1.405e+00  2.953e-01  3.006e-01 28.276 5008.550 2241.350 2886.370 -0.94266 3015.940  189.291 131.841 132.500  2.199e-06  4.622e-07 1.04962  1.565e-06 d20 


==> anc/numerical_results/ang_dist_q3_pm_0.40.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 399.8 MeV/c
# Q2_av =  3.5 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  4.40
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 8.379  1.662e-01  1.663e-01  1.664e-01 24.474 5008.440 1180.140 2199.610 -0.85515 1805.730  399.071   8.379   7.500  1.571e-08  1.572e-08 1.00715  9.453e-08 j40 
1 13.002  6.232e-01  1.673e-01  1.692e-01 24.541 5008.440 1194.580 2208.680 -0.83722 1821.940  399.185  13.002  12.500  5.914e-08  1.588e-08 1.00783  9.488e-08 j40 
2 17.774  4.740e-01  1.040e-01  1.057e-01 24.579 5008.440 1211.140 2216.660 -0.82341 1840.520  399.235  17.774  17.500  4.538e-08  9.951e-09 1.00955  9.573e-08 j40 
3 22.898  5.876e-01  1.753e-01  1.769e-01 25.746 5008.440 1324.420 2327.520 -0.95595 1966.610  399.736  23.257  22.500  9.790e-08  3.276e-08 1.01086  7.258e-08 i40 
3 22.898  5.876e-01  1.753e-01  1.769e-01 24.579 5008.440 1228.900 2222.760 -0.79194 1860.550  398.977  22.539  22.500  5.317e-08  1.010e-08 1.01598  9.716e-08 j40 
4 27.649  4.940e-01  1.587e-01  1.599e-01 25.602 5008.440 1335.110 2322.730 -0.93950 1978.450  399.745  27.936  27.500  2.703e-08  9.025e-09 1.01352  7.661e-08 i40 
4 27.649  4.940e-01  1.587e-01  1.599e-01 24.507 5008.440 1245.240 2224.100 -0.75238 1878.930  398.735  27.361  27.500  6.720e-08  1.324e-08 1.01207  9.994e-08 j40 
5 32.523  6.230e-01  9.025e-02  9.362e-02 25.400 5008.440 1346.220 2314.830 -0.93091 1990.730  399.752  32.824  32.500  5.169e-08  8.649e-09 1.01401  8.211e-08 i40 
5 32.523  6.230e-01  9.025e-02  9.362e-02 24.359 5008.440 1259.350 2220.160 -0.70611 1894.550  399.067  32.222  32.500  6.279e-08  1.817e-08 1.01209  1.038e-07 j40 
6 37.228  4.082e-01  9.383e-02  9.524e-02 25.172 5008.440 1358.930 2306.130 -0.92554 2004.720  399.862  37.700  37.500  3.946e-08  6.259e-09 1.01716  8.847e-08 i40 
6 37.228  4.082e-01  9.383e-02  9.524e-02 24.227 5008.440 1275.660 2218.220 -0.68430 1911.620  401.597  36.755  37.500  1.849e-08  1.850e-08 1.01055  1.054e-07 j40 
7 43.091  5.981e-01  7.182e-02  7.570e-02 26.665 5008.250 1524.200 2456.570 -0.92569 2188.080  394.556  43.647  42.500  3.490e-08  1.427e-08 1.00805  6.415e-08 g40 
7 43.091  5.981e-01  7.182e-02  7.570e-02 24.977 5008.440 1377.680 2302.010 -0.92824 2025.260  400.207  42.534  42.500  5.705e-08  7.162e-09 1.00846  9.438e-08 i40 
8 47.633  6.648e-01  7.280e-02  7.750e-02 26.517 5008.250 1545.950 2457.310 -0.93332 2210.050  398.510  47.907  47.500  4.458e-08  7.902e-09 1.00569  6.512e-08 g40 
8 47.633  6.648e-01  7.280e-02  7.750e-02 24.856 5008.440 1405.960 2306.400 -0.94248 2056.080  400.906  47.358  47.500  6.449e-08  8.979e-09 1.01178  9.867e-08 i40 
9 52.161  6.616e-01  1.195e-01  1.224e-01 26.217 5008.250 1563.770 2448.380 -0.93928 2228.860  399.773  52.689  52.500  5.290e-08  6.915e-09 1.01244  7.060e-08 g40 
9 52.161  6.616e-01  1.195e-01  1.224e-01 24.768 5008.440 1435.430 2313.620 -0.95819 2087.520  403.012  51.632  52.500  5.027e-08  1.346e-08 1.00158  1.008e-07 i40 
10 57.515  9.080e-01  1.015e-01  1.078e-01 25.815 5008.250 1577.020 2432.440 -0.94548 2242.890  400.600  57.515  57.500  7.170e-08  8.015e-09 1.01128  7.897e-08 g40 
11 62.910  1.328e+00  1.380e-01  1.479e-01 27.755 5008.480 1798.540 2633.250 -0.91462 2482.340  398.058  63.651  62.500  7.338e-08  1.646e-08 0.99878  5.040e-08 f40r 
11 62.910  1.328e+00  1.380e-01  1.479e-01 25.553 5008.250 1603.100 2430.240 -0.96024 2270.710  401.591  62.170  62.500  1.110e-07  1.300e-08 1.00374  8.535e-08 g40 
12 66.923  1.455e+00  2.853e-01  2.912e-01 27.562 5008.480 1830.320 2638.780 -0.93592 2515.530  399.886  67.864  67.500  8.447e-08  9.286e-09 1.00583  5.297e-08 f40r 
12 66.923  1.455e+00  2.853e-01  2.912e-01 25.482 5008.250 1639.190 2443.320 -0.98004 2308.390  404.698  65.981  67.500  7.515e-08  3.075e-08 1.00141  8.607e-08 g40 
13 73.280  1.765e+00  1.595e-01  1.744e-01 28.722 5008.530 1997.030 2774.830 -0.89199 2692.860  399.587  74.091  72.500  7.811e-08  2.262e-08 1.00435  4.091e-08 e40 
13 73.280  1.765e+00  1.595e-01  1.744e-01 27.115 5008.480 1847.960 2625.720 -0.95009 2533.990  400.714  72.469  72.500  1.046e-07  9.941e-09 1.01445  5.968e-08 f40r 
14 77.466  1.696e+00  1.424e-01  1.578e-01 28.580 5008.530 2033.640 2786.890 -0.93182 2731.410  400.025  77.932  77.500  7.452e-08  8.347e-09 1.00906  4.328e-08 e40 
14 77.466  1.696e+00  1.424e-01  1.578e-01 26.669 5008.480 1866.370 2613.790 -0.96418 2553.670  400.586  76.999  77.500  1.130e-07  1.434e-08 1.00864  6.785e-08 f40r 
15 83.090  1.913e+00  1.574e-01  1.750e-01 29.655 5008.610 2195.420 2917.340 -0.90604 2901.390  401.347  83.776  82.500  6.331e-08  1.271e-08 1.00215  3.437e-08 d40 
15 83.090  1.913e+00  1.574e-01  1.750e-01 28.145 5008.530 2056.120 2779.330 -0.95146 2755.140  400.110  82.404  82.500  9.414e-08  8.490e-09 1.00981  4.880e-08 e40 
16 87.327  1.742e+00  1.407e-01  1.570e-01 29.414 5008.610 2228.620 2925.140 -0.94024 2936.740  400.214  87.744  87.500  6.435e-08  6.627e-09 1.01118  3.759e-08 d40 
16 87.327  1.742e+00  1.407e-01  1.570e-01 27.629 5008.530 2072.900 2765.880 -0.96632 2773.170  399.361  86.910  87.500  1.013e-07  1.317e-08 1.00589  5.641e-08 e40 
17 92.227  1.693e+00  1.831e-01  1.952e-01 28.887 5008.610 2247.390 2914.150 -0.95784 2956.740  399.475  92.227  92.500  7.335e-08  7.933e-09 1.01530  4.334e-08 d40 
18 96.261  1.111e+00  3.089e-01  3.120e-01 28.427 5008.610 2262.740 2904.590 -0.97302 2974.060  396.494  96.261  97.500  5.565e-08  1.547e-08 1.00726  5.008e-08 d40 


==> anc/numerical_results/ang_dist_q3_pm_0.50.data <==
# exp. cross sections as a function of neutron recoil angle 
#
# p_miss_av = 499.9 MeV/c
# Q2_av =  3.5 (GeV/c)^2
#
# Averaged for all contributing bins
#
# th_nq_av        : common, averaged angle between recoiling neutron and qlab 
# R               : sigma_exp/sigma_pwia
# dR              : error (stat and kin) sigma_exp/sigma_pwia
# dR_tot          : error (inc. global)  sigma_exp/sigma_pwia
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c), this should be used for kinematic calculations
#  th_nq        : angle between recoiling neutron and qlab
#  th_nq_b      : angle between recoiling neutron and qlab, bin center
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2)) corrected for bin centering
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  bc           : bin centering correction factor used : sig_exp = (exp. cross section)*bc = exp cross section at avg. kinematics
#  sigpwia      : pwia cross section for this bin (ub/(MeV Sr^2)) using avg. kinematics
#  KinId        : KinId identifies the central setting contributing to the theta_bq bin given by th_nq_b 
#
# Global normalization error in % for this data set 
#\ global_error =  4.40
#
# Note:
# Variables Nr, th_nq_av and th_nq_b are identical for overlapping kinematics. 
#
#! Nr[i,0]/ th_nq_av[f,1]/ R[f,2]/ dR[f,3]/ dR_tot[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ th_nq[f,12]/ th_nq_b[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sigpwia[f,17]/ KinId[s,18]/
0 18.552  4.625e-01  3.273e-01  3.279e-01 24.805 5008.420 1176.550 2219.330 -0.95885 1752.370  500.196  18.552  17.500  1.955e-08  1.384e-08 1.00838  4.227e-08 j50 
1 23.003  3.573e-01  1.193e-01  1.201e-01 24.706 5008.420 1190.580 2217.670 -0.93752 1768.540  499.680  23.003  22.500  1.578e-08  5.268e-09 1.00610  4.417e-08 j50 
2 27.758  2.957e-01  7.404e-02  7.498e-02 24.581 5008.420 1208.610 2215.890 -0.92392 1788.940  499.645  27.758  27.500  1.368e-08  3.427e-09 1.00768  4.628e-08 j50 
3 32.473  3.633e-01  7.760e-02  7.895e-02 24.489 5008.420 1233.820 2218.930 -0.91515 1817.480  499.426  32.473  32.500  1.745e-08  3.728e-09 1.00971  4.804e-08 j50 
4 37.216  7.360e-01  1.394e-01  1.425e-01 24.347 5008.420 1259.930 2219.650 -0.91245 1846.850  499.352  37.216  37.500  3.722e-08  7.051e-09 1.01105  5.057e-08 j50 
5 40.938  3.764e-01  2.664e-01  2.668e-01 24.194 5008.420 1279.850 2217.780 -0.90541 1867.850  501.854  40.938  42.500  1.967e-08  1.392e-08 1.00742  5.225e-08 j50 
6 48.201  6.538e-01  2.472e-01  2.486e-01 26.575 5008.480 1541.930 2458.880 -0.94955 2158.950  498.291  48.201  47.500  1.927e-08  7.287e-09 1.00998  2.947e-08 g50 
7 52.766  9.166e-01  1.957e-01  1.991e-01 26.219 5008.480 1564.970 2449.120 -0.95525 2183.270  499.819  52.766  52.500  2.982e-08  6.365e-09 1.01249  3.253e-08 g50 
8 57.486  1.322e+00  2.272e-01  2.332e-01 25.735 5008.480 1583.250 2431.000 -0.96165 2202.760  500.589  57.486  57.500  4.951e-08  8.507e-09 1.01058  3.745e-08 g50 
9 62.468  1.631e+00  2.435e-01  2.521e-01 27.690 5008.240 1817.000 2638.630 -0.94842 2455.420  499.376  63.335  62.500  4.321e-08  7.428e-09 1.00827  2.372e-08 f50 
9 62.468  1.631e+00  2.435e-01  2.521e-01 25.503 5008.480 1617.970 2434.580 -0.97532 2239.850  501.763  61.600  62.500  5.407e-08  1.563e-08 1.00658  4.035e-08 g50 
10 67.636  2.397e+00  2.472e-01  2.651e-01 27.264 5008.240 1844.120 2630.910 -0.96068 2484.050  500.133  67.636  67.500  6.426e-08  6.627e-09 1.02592  2.681e-08 f50 
11 71.956  2.455e+00  3.107e-01  3.258e-01 26.723 5008.240 1864.560 2615.310 -0.97115 2505.940  500.036  71.956  72.500  7.704e-08  9.749e-09 1.01531  3.138e-08 f50 
12 78.721  2.372e+00  4.754e-01  4.847e-01 29.632 5008.530 2204.260 2921.050 -0.94592 2865.500  500.724  78.721  77.500  3.938e-08  7.892e-09 1.00956  1.660e-08 d50 
13 82.526  2.403e+00  2.715e-01  2.880e-01 29.245 5008.530 2236.970 2922.780 -0.96274 2900.410  499.703  82.526  82.500  4.503e-08  5.088e-09 1.01093  1.874e-08 d50 
14 86.683  2.384e+00  3.929e-01  4.043e-01 28.616 5008.530 2258.000 2909.320 -0.97416 2923.150  498.410  86.683  87.500  5.323e-08  8.774e-09 1.00699  2.233e-08 d50 


==> anc/numerical_results/pm_distribution_results_q1_105.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 105.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.074    8.439e+00    6.307e-01   0.631     19.487   2843.490    425.774   984.30388      0.013    986.744    19.278    10.000    9.672e+01    9.087e-02   0.00574    9.040e-01    8.439e+00   11_1_f00
1   0.151    4.571e+00    3.056e-01   0.306     19.370   2843.489    425.735   979.53869      0.041    986.174    32.809    30.000    1.007e+02    5.065e-02   0.00271    8.629e-01    4.571e+00   11_2_f00
2   0.248    2.061e+00    1.393e-01   0.139     19.290   2843.478    428.819   977.13768     -0.051    989.338    50.600    50.000    1.025e+02    2.345e-02   0.00128    8.949e-01    2.061e+00   11_3_f00
3   0.348    8.713e-01    5.837e-02   0.058     19.244   2843.490    434.150   976.79616     -0.115    995.005    69.615    70.000    1.032e+02    1.010e-02   0.00054    9.338e-01    8.713e-01   11_4_f00
4   0.448    3.827e-01    2.574e-02   0.026     19.206   2843.489    440.588   977.10050     -0.160   1001.607    88.968    90.000    1.035e+02    4.518e-03   0.00024    9.583e-01    3.827e-01   11_5_f00
5   0.554    1.839e-01    1.065e-02   0.011     19.146   2843.488    447.222   976.62094     -0.191   1007.888   108.527   110.000    1.037e+02    2.223e-03   0.00013    9.778e-01    1.838e-01   11_6_f00
5   0.554    1.839e-01    1.065e-02   0.011     18.735   2843.535    430.595   955.25409     -0.968    984.678   110.842   110.000    1.022e+02    2.911e-03   0.00018    1.030e+00    1.839e-01   11_6_f10r
6   0.655    9.155e-02    5.428e-03   0.005     19.094   2843.484    454.471   976.75433     -0.217   1014.463   127.974   130.000    1.036e+02    1.177e-03   0.00008    9.924e-01    9.512e-02   11_7_f00
6   0.655    9.155e-02    5.428e-03   0.005     18.796   2843.538    442.755   961.32196     -0.961    998.062   130.030   130.000    1.027e+02    1.428e-03   0.00008    1.026e+00    8.971e-02   11_7_f10r
7   0.752    4.942e-02    3.193e-03   0.003     19.030   2843.492    461.105   976.25724     -0.232   1019.755   146.935   150.000    1.031e+02    5.670e-04   0.00007    1.000e+00    4.467e-02   11_8_f00
7   0.752    4.942e-02    3.193e-03   0.003     18.775   2843.537    452.642   963.54940     -0.949   1007.848   148.708   150.000    1.032e+02    8.260e-04   0.00005    1.024e+00    5.056e-02   11_8_f10r
8   0.859    2.518e-02    1.506e-03   0.002     18.718   2843.527    459.382   963.41292     -0.913   1013.010   166.581   170.000    1.026e+02    4.489e-04   0.00003    1.024e+00    2.667e-02   11_9_f10r
8   0.859    2.518e-02    1.506e-03   0.002     19.394   2843.498    487.604   998.99197     -0.972   1050.134   170.878   170.000    1.028e+02    3.454e-04   0.00002    1.013e+00    2.439e-02   11_9_d20
9   0.962    1.566e-02    1.033e-03   0.001     19.375   2843.484    498.414   1001.85444     -0.966   1059.773   190.010   190.000    1.026e+02    2.279e-04   0.00001    1.013e+00    1.566e-02   11_10_d20
10   1.062    9.574e-03    6.318e-04   0.001     19.386   2843.495    512.226   1007.00787     -0.966   1072.698   209.761   210.000    1.027e+02    1.422e-04   0.00001    1.013e+00    9.574e-03   11_11_d20
11   1.163    6.580e-03    4.408e-04   0.000     19.400   2843.494    527.377   1012.90923     -0.966   1086.752   229.705   230.000    1.027e+02    9.956e-05   0.00001    1.011e+00    6.580e-03   11_12_d20
12   1.263    4.536e-03    3.150e-04   0.000     19.369   2843.502    541.631   1016.99515     -0.966   1099.152   249.322   250.000    1.027e+02    7.072e-05   0.00000    1.012e+00    4.536e-03   11_13_d20
13   1.361    3.303e-03    2.501e-04   0.000     19.290   2843.492    554.329   1018.89671     -0.963   1109.052   268.719   270.000    1.026e+02    5.368e-05   0.00000    1.010e+00    3.303e-03   11_14_d20
14   1.455    2.475e-03    2.465e-04   0.000     19.199   2843.496    564.468   1019.54665     -0.953   1115.484   287.130   290.000    1.021e+02    4.196e-05   0.00000    1.009e+00    2.475e-03   11_15_d20
15   1.681    1.800e-03    1.612e-04   0.000     22.169   2843.554    764.047   1207.49700     -0.969   1349.020   331.794   330.000    1.083e+02    1.437e-05   0.00000    1.009e+00    1.800e-03   11_17_b40
16   1.777    1.065e-03    8.467e-05   0.000     22.006   2843.574    777.185   1208.39226     -0.968   1357.086   350.858   350.000    1.077e+02    9.052e-06   0.00000    1.010e+00    1.065e-03   11_18_b40
17   1.877    8.370e-04    6.168e-05   0.000     21.790   2843.552    790.575   1207.98131     -0.967   1364.805   370.489   370.000    1.073e+02    7.671e-06   0.00000    1.013e+00    8.370e-04   11_19_b40
18   1.977    6.399e-04    4.643e-05   0.000     21.606   2843.565    805.590   1209.66612     -0.968   1374.067   390.146   390.000    1.068e+02    6.280e-06   0.00000    1.015e+00    6.399e-04   11_20_b40
19   2.076    5.200e-04    3.831e-05   0.000     21.506   2843.551    823.289   1215.61865     -0.971   1386.151   409.818   410.000    1.061e+02    5.357e-06   0.00000    1.017e+00    5.200e-04   11_21_b40
20   2.177    3.713e-04    2.938e-05   0.000     21.455   2843.560    841.990   1223.81243     -0.973   1398.928   429.689   430.000    1.051e+02    3.971e-06   0.00000    1.018e+00    3.713e-04   11_22_b40
21   2.278    2.888e-04    2.494e-05   0.000     21.389   2843.532    859.774   1231.36471     -0.975   1410.201   449.533   450.000    1.041e+02    3.216e-06   0.00000    1.016e+00    2.888e-04   11_23_b40
22   2.378    2.540e-04    2.456e-05   0.000     21.241   2843.548    875.761   1235.82062     -0.975   1418.982   469.271   470.000    1.033e+02    3.000e-06   0.00000    1.014e+00    2.540e-04   11_24_b40
23   2.473    1.738e-04    2.588e-05   0.000     21.032   2843.567    889.267   1237.41838     -0.975   1424.883   488.173   490.000    1.025e+02    2.209e-06   0.00000    1.011e+00    1.738e-04   11_25_b40
24   2.560    2.812e-04    8.672e-05   0.000     20.809   2843.559    897.125   1235.68572     -0.972   1424.721   505.277   510.000    1.014e+02    3.844e-06   0.00000    1.009e+00    2.812e-04   11_26_b40


==> anc/numerical_results/pm_distribution_results_q1_115.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 115.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.073    8.619e+00    6.581e-01   0.658     19.422   2843.489    425.472   981.61938     -0.006    986.338    18.914    10.000    1.039e+02    9.446e-02   0.00614    8.948e-01    8.619e+00   12_1_f00
1   0.151    4.606e+00    3.091e-01   0.309     19.288   2843.496    427.156   976.62510     -0.048    988.130    32.898    30.000    1.096e+02    5.238e-02   0.00282    8.660e-01    4.606e+00   12_2_f00
2   0.247    2.158e+00    1.473e-01   0.147     19.202   2843.488    432.748   974.70869     -0.173    994.771    50.275    50.000    1.122e+02    2.533e-02   0.00140    9.097e-01    2.158e+00   12_3_f00
3   0.348    8.786e-01    5.966e-02   0.060     19.117   2843.495    439.566   973.23881     -0.240   1002.446    69.516    70.000    1.130e+02    1.065e-02   0.00058    9.540e-01    8.786e-01   12_4_f00
4   0.447    4.015e-01    2.755e-02   0.028     19.037   2843.481    447.201   972.26020     -0.289   1010.682    88.710    90.000    1.133e+02    5.030e-03   0.00028    9.856e-01    4.015e-01   12_5_f00
5   0.546    1.920e-01    1.437e-02   0.014     18.926   2843.485    454.340   970.01870     -0.316   1017.678   107.963   110.000    1.134e+02    2.505e-03   0.00016    9.980e-01    1.920e-01   12_6_f00
6   0.641    8.915e-02    9.703e-03   0.010     18.813   2843.494    460.851   967.61637     -0.327   1023.360   126.751   130.000    1.128e+02    1.210e-03   0.00012    1.021e+00    8.915e-02   12_7_f00
7   0.967    1.707e-02    1.423e-03   0.001     21.056   2843.830    608.562   1104.17737     -0.659   1202.706   190.942   190.000    1.169e+02    1.387e-04   0.00001    9.885e-01    1.707e-02   12_10_c20
8   1.065    1.095e-02    8.417e-04   0.001     20.919   2843.832    620.704   1103.96304     -0.675   1212.948   210.352   210.000    1.166e+02    9.401e-05   0.00001    9.870e-01    1.095e-02   12_11_c20
9   1.165    6.693e-03    5.125e-04   0.001     20.789   2843.828    635.798   1105.37054     -0.706   1226.277   230.197   230.000    1.167e+02    6.088e-05   0.00000    9.922e-01    6.693e-03   12_12_c20
10   1.265    5.065e-03    3.867e-04   0.000     20.670   2843.824    653.097   1108.41781     -0.746   1241.857   249.977   250.000    1.169e+02    4.884e-05   0.00000    9.954e-01    5.065e-03   12_13_c20
11   1.365    3.498e-03    2.871e-04   0.000     20.498   2843.828    668.461   1109.15970     -0.773   1254.566   269.512   270.000    1.170e+02    3.616e-05   0.00000    1.000e+00    3.498e-03   12_14_c20
12   1.465    2.901e-03    2.631e-04   0.000     20.232   2843.824    681.624   1106.07315     -0.794   1263.959   289.270   290.000    1.170e+02    3.289e-05   0.00000    1.004e+00    2.901e-03   12_15_c20
13   1.572    1.912e-03    1.553e-04   0.000     19.937   2843.828    694.108   1102.06748     -0.817   1272.264   308.430   310.000    1.170e+02    2.586e-05   0.00000    1.005e+00    2.061e-03   12_16_c20
13   1.572    1.912e-03    1.553e-04   0.000     21.910   2843.556    754.282   1194.62604     -0.981   1345.268   311.139   310.000    1.126e+02    1.508e-05   0.00000    1.011e+00    1.832e-03   12_16_b40
14   1.673    1.040e-03    1.012e-04   0.000     21.596   2843.571    763.842   1189.02017     -0.981   1349.369   330.315   330.000    1.123e+02    9.451e-06   0.00000    1.012e+00    1.040e-03   12_17_b40
15   1.772    9.593e-04    8.762e-05   0.000     21.266   2843.549    773.416   1183.13738     -0.980   1352.940   349.826   350.000    1.119e+02    9.685e-06   0.00000    1.011e+00    9.593e-04   12_18_b40
16   1.870    7.370e-04    7.613e-05   0.000     21.016   2843.573    785.591   1181.40104     -0.981   1359.383   369.073   370.000    1.112e+02    8.105e-06   0.00000    1.009e+00    7.370e-04   12_19_b40
17   1.967    6.678e-04    9.291e-05   0.000     20.817   2843.545    801.678   1183.52062     -0.985   1370.268   388.118   390.000    1.108e+02    7.896e-06   0.00000    1.008e+00    6.678e-04   12_20_b40


==> anc/numerical_results/pm_distribution_results_q1_125.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 125.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.074    9.143e+00    7.114e-01   0.711     19.340   2843.490    424.476   978.00688     -0.016    984.962    18.919    10.000    1.111e+02    1.025e-01   0.00684    8.825e-01    9.143e+00   13_1_f00
1   0.150    4.772e+00    3.230e-01   0.323     19.220   2843.486    428.538   974.23936     -0.137    990.063    32.307    30.000    1.185e+02    5.545e-02   0.00303    8.940e-01    4.772e+00   13_2_f00
2   0.246    2.156e+00    1.493e-01   0.149     19.149   2843.497    437.250   973.82980     -0.349   1000.961    50.129    50.000    1.215e+02    2.594e-02   0.00147    9.273e-01    2.156e+00   13_3_f00
3   0.346    9.335e-01    6.445e-02   0.064     19.002   2843.499    444.432   970.03524     -0.400   1009.146    69.076    70.000    1.228e+02    1.181e-02   0.00066    9.901e-01    9.335e-01   13_4_f00
4   0.445    3.976e-01    2.838e-02   0.028     18.857   2843.488    452.293   966.67579     -0.440   1017.695    88.117    90.000    1.233e+02    5.297e-03   0.00031    1.002e+00    3.976e-01   13_5_f00
5   0.538    1.805e-01    1.625e-02   0.016     18.711   2843.490    459.360   963.10868     -0.461   1024.743   106.357   110.000    1.229e+02    2.533e-03   0.00020    1.016e+00    1.805e-01   13_6_f00
6   0.771    4.775e-02    3.391e-03   0.003     21.093   2843.830    598.550   1101.76531     -0.855   1198.807   152.318   150.000    1.266e+02    3.798e-04   0.00002    9.964e-01    4.775e-02   13_8_c20
7   0.864    2.834e-02    1.826e-03   0.002     20.937   2843.833    608.950   1100.03290     -0.851   1208.042   170.716   170.000    1.259e+02    2.388e-04   0.00001    1.001e+00    2.834e-02   13_9_c20
8   0.963    1.688e-02    1.061e-03   0.001     20.747   2843.824    621.029   1097.96485     -0.859   1218.619   190.387   190.000    1.256e+02    1.524e-04   0.00001    1.002e+00    1.688e-02   13_10_c20
9   1.064    1.065e-02    6.624e-04   0.001     20.518   2843.803    632.995   1094.71522     -0.873   1228.474   210.267   210.000    1.254e+02    1.043e-04   0.00000    9.994e-01    1.065e-02   13_11_c20
10   1.163    7.244e-03    4.505e-04   0.000     20.294   2843.819    645.613   1092.20082     -0.888   1238.703   229.897   230.000    1.251e+02    7.688e-05   0.00000    1.008e+00    7.244e-03   13_12_c20
11   1.262    4.865e-03    3.103e-04   0.000     20.065   2843.865    658.912   1090.14893     -0.906   1249.318   249.415   250.000    1.248e+02    5.613e-05   0.00000    1.005e+00    4.865e-03   13_13_c20
12   1.362    3.461e-03    2.368e-04   0.000     19.878   2843.823    673.415   1090.41508     -0.919   1260.970   268.862   270.000    1.241e+02    4.292e-05   0.00000    1.007e+00    3.461e-03   13_14_c20
13   1.458    2.414e-03    2.050e-04   0.000     19.750   2843.838    687.720   1092.85769     -0.925   1272.026   287.944   290.000    1.228e+02    3.172e-05   0.00000    1.004e+00    2.414e-03   13_15_c20


==> anc/numerical_results/pm_distribution_results_q1_135.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 135.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.074    8.401e+00    6.661e-01   0.666     19.294   2843.493    424.459   976.10901     -0.027    984.950    18.542    10.000    1.180e+02    9.535e-02   0.00653    8.903e-01    8.401e+00   14_1_f00
1   0.151    5.222e+00    3.589e-01   0.359     19.146   2843.488    429.396   971.48946     -0.223    991.259    31.995    30.000    1.274e+02    6.205e-02   0.00347    9.158e-01    5.222e+00   14_2_f00
2   0.247    2.336e+00    1.638e-01   0.164     19.056   2843.484    439.764   970.82231     -0.518   1004.430    49.784    50.000    1.314e+02    2.900e-02   0.00167    9.749e-01    2.336e+00   14_3_f00
3   0.345    9.334e-01    6.543e-02   0.065     18.897   2843.496    448.706   967.13220     -0.618   1015.016    68.647    70.000    1.328e+02    1.230e-02   0.00071    9.966e-01    9.334e-01   14_4_f00
4   0.439    4.207e-01    3.191e-02   0.032     18.713   2843.492    456.478   962.26170     -0.648   1023.534    86.897    90.000    1.330e+02    5.909e-03   0.00038    1.017e+00    4.207e-01   14_5_f00
5   0.672    9.156e-02    6.895e-03   0.007     21.069   2843.827    593.701   1099.11832     -0.919   1196.357   132.850   130.000    1.347e+02    7.113e-04   0.00005    1.002e+00    9.156e-02   14_7_c20
6   0.762    4.702e-02    3.101e-03   0.003     20.848   2843.822    601.747   1094.06743     -0.921   1203.220   150.556   150.000    1.338e+02    3.939e-04   0.00002    1.007e+00    4.702e-02   14_8_c20
7   0.861    2.629e-02    1.689e-03   0.002     20.523   2843.836    609.365   1085.33481     -0.928   1208.688   170.180   170.000    1.334e+02    2.443e-04   0.00001    9.985e-01    2.629e-02   14_9_c20
8   0.961    1.606e-02    1.024e-03   0.001     20.121   2843.839    615.390   1073.43760     -0.934   1211.601   189.959   190.000    1.333e+02    1.689e-04   0.00001    1.006e+00    1.606e-02   14_10_c20
9   1.059    1.034e-02    6.683e-04   0.001     19.785   2843.831    623.347   1064.91811     -0.941   1216.607   209.196   210.000    1.327e+02    1.214e-04   0.00001    1.001e+00    1.034e-02   14_11_c20
10   1.156    7.085e-03    5.074e-04   0.001     19.619   2843.836    637.656   1065.38105     -0.955   1229.174   228.329   230.000    1.317e+02    8.890e-05   0.00001    1.005e+00    7.085e-03   14_12_c20
11   1.250    5.211e-03    5.520e-04   0.001     19.533   2843.829    655.163   1070.35669     -0.971   1245.490   246.712   250.000    1.307e+02    6.841e-05   0.00001    1.004e+00    5.211e-03   14_13_c20


==> anc/numerical_results/pm_distribution_results_q1_145.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 145.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.074    8.644e+00    7.184e-01   0.718     19.235   2843.493    423.763   973.51804     -0.031    983.988    18.529    10.000    1.240e+02    9.969e-02   0.00726    8.946e-01    8.644e+00   15_1_f00
1   0.152    5.047e+00    3.536e-01   0.354     19.069   2843.494    429.614   968.41680     -0.293    991.553    32.130    30.000    1.354e+02    6.132e-02   0.00353    9.340e-01    5.047e+00   15_2_f00
2   0.247    2.339e+00    1.674e-01   0.167     18.948   2843.488    440.550   966.74635     -0.648   1005.506    49.755    50.000    1.403e+02    2.994e-02   0.00178    9.873e-01    2.339e+00   15_3_f00
3   0.344    9.690e-01    7.010e-02   0.070     18.780   2843.495    450.637   963.07801     -0.788   1017.671    68.375    70.000    1.418e+02    1.321e-02   0.00080    1.013e+00    9.690e-01   15_4_f00
4   0.429    4.782e-01    4.329e-02   0.043     18.601   2843.488    458.641   958.53293     -0.843   1026.718    84.851    90.000    1.420e+02    6.951e-03   0.00056    1.017e+00    4.782e-01   15_5_f00


==> anc/numerical_results/pm_distribution_results_q1_15.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 15.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.150    5.250e+00    5.263e+00   5.263     20.264   2843.489    425.813   1016.02158      0.271    986.346    31.441    30.000    1.899e+01    4.610e-02   0.04618    9.618e-01    5.250e+00   2_2_f00
1   0.242    2.643e+00    2.233e-01   0.223     20.383   2843.489    415.732   1018.47917      0.675    971.371    48.579    50.000    1.380e+01    2.247e-02   0.00167    1.049e+00    2.643e+00   2_3_f00
2   0.764    4.935e-02    3.438e-03   0.003     18.244   2843.128    280.237   900.59839     -0.810    754.890   150.876   150.000    1.374e+01    8.887e-04   0.00005    1.063e+00    4.935e-02   2_8_j20
3   0.861    2.515e-02    1.720e-03   0.002     18.456   2843.139    277.471   909.57312     -0.680    745.288   170.058   170.000    1.352e+01    4.311e-04   0.00002    9.040e-01    2.515e-02   2_9_j20
4   0.959    1.878e-02    1.290e-03   0.001     18.707   2843.120    276.515   920.59203     -0.568    737.842   189.538   190.000    1.373e+01    3.037e-04   0.00002    1.081e+00    1.878e-02   2_10_j20
5   1.059    9.859e-03    6.888e-04   0.001     19.087   2843.120    279.795   937.86347     -0.523    736.462   209.437   210.000    1.406e+01    1.458e-04   0.00001    9.127e-01    9.859e-03   2_11_j20
6   1.160    7.122e-03    5.200e-04   0.001     19.485   2843.141    283.938   956.04881     -0.499    735.850   229.321   230.000    1.417e+01    9.612e-05   0.00001    1.081e+00    7.122e-03   2_12_j20
7   1.259    4.800e-03    3.855e-04   0.000     19.757   2843.122    284.984   968.23077     -0.441    729.822   248.619   250.000    1.424e+01    6.120e-05   0.00000    9.816e-01    4.800e-03   2_13_j20
8   1.356    3.864e-03    4.099e-04   0.000     19.961   2843.124    284.658   977.25677     -0.382    720.990   267.773   270.000    1.441e+01    4.752e-05   0.00000    1.058e+00    3.864e-03   2_14_j20
9   1.443    3.455e-03    9.508e-04   0.001     20.115   2843.131    285.639   984.19019     -0.331    714.710   284.780   290.000    1.597e+01    4.136e-05   0.00001    1.039e+00    3.455e-03   2_15_j20
10   1.784    8.253e-04    7.520e-05   0.000     18.052   2831.407    219.957   881.07757     -0.969    559.001   352.173   350.000    1.869e+01    2.482e-05   0.00000    1.025e+00    8.253e-04   2_18_l40
11   1.877    7.296e-04    5.729e-05   0.000     18.258   2831.371    222.314   890.62641     -0.952    550.759   370.431   370.000    1.812e+01    2.183e-05   0.00000    1.002e+00    7.296e-04   2_19_l40
12   1.975    6.360e-04    5.022e-05   0.000     18.583   2831.393    228.405   905.90717     -0.935    548.429   389.814   390.000    1.796e+01    1.821e-05   0.00000    1.022e+00    6.360e-04   2_20_l40
13   2.074    4.814e-04    4.196e-05   0.000     18.943   2831.382    235.539   922.81801     -0.928    547.356   409.422   410.000    1.776e+01    1.313e-05   0.00000    9.952e-01    4.814e-04   2_21_l40
14   2.169    4.878e-04    5.557e-05   0.000     19.182   2831.389    239.985   933.96292     -0.912    541.122   428.029   430.000    1.746e+01    1.332e-05   0.00000    1.009e+00    4.878e-04   2_22_l40
15   2.290    3.006e-04    3.922e-05   0.000     19.308   2831.409    244.099   940.02799     -0.857    534.990   445.035   450.000    1.805e+01    1.612e-05   0.00000    1.010e+00    5.931e-04   2_23_l40
15   2.290    3.006e-04    3.922e-05   0.000     18.053   2843.135    214.955   884.27769     -0.975    466.475   452.231   450.000    1.599e+01    1.683e-05   0.00000    1.044e+00    2.876e-04   2_23_l50
16   2.383    3.411e-04    4.466e-05   0.000     18.282   2843.174    220.328   895.19958     -0.961    460.406   470.520   470.000    1.575e+01    2.237e-05   0.00000    1.058e+00    3.411e-04   2_24_l50
17   2.482    2.510e-04    4.439e-05   0.000     18.616   2843.166    228.378   911.10818     -0.952    458.613   489.939   490.000    1.561e+01    1.801e-05   0.00000    1.092e+00    2.510e-04   2_25_l50
18   2.583    2.588e-04    6.013e-05   0.000     18.997   2843.119    237.534   929.18378     -0.952    458.316   509.713   510.000    1.542e+01    2.107e-05   0.00000    1.119e+00    2.588e-04   2_26_l50
19   2.683    2.339e-04    7.434e-05   0.000     19.386   2843.117    247.262   947.61374     -0.954    458.718   529.451   530.000    1.530e+01    2.250e-05   0.00001    1.183e+00    2.339e-04   2_27_l50
20   2.779    2.346e-04    1.031e-04   0.000     19.726   2843.159    256.310   963.77050     -0.952    457.719   548.516   550.000    1.522e+01    3.024e-05   0.00001    1.302e+00    2.346e-04   2_28_l50


==> anc/numerical_results/pm_distribution_results_q1_155.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 155.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.074    8.554e+00    7.715e-01   0.772     19.208   2843.492    423.888   972.48692     -0.051    984.174    18.022    10.000    1.300e+02    9.937e-02   0.00803    9.105e-01    8.554e+00   16_1_f00
1   0.150    5.265e+00    3.812e-01   0.381     19.006   2843.491    429.326   965.80335     -0.275    991.195    31.277    30.000    1.437e+02    6.486e-02   0.00392    9.816e-01    5.265e+00   16_2_f00
2   0.244    2.354e+00    1.778e-01   0.178     18.849   2843.487    439.937   962.57780     -0.691   1004.726    48.943    50.000    1.487e+02    3.078e-02   0.00197    1.005e+00    2.354e+00   16_3_f00
3   0.337    1.115e+00    9.585e-02   0.096     18.686   2843.490    450.655   959.36967     -0.872   1017.841    66.893    70.000    1.500e+02    1.548e-02   0.00118    1.018e+00    1.115e+00   16_4_f00


==> anc/numerical_results/pm_distribution_results_q1_165.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 165.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.150    5.483e+00    4.289e-01   0.429     18.945   2843.494    428.530   963.11885     -0.191    990.108    31.091    30.000    1.498e+02    6.841e-02   0.00460    9.927e-01    5.483e+00   17_2_f00
1   0.237    2.579e+00    2.358e-01   0.236     18.734   2843.490    436.741   957.03104     -0.667   1000.457    47.404    50.000    1.558e+02    3.454e-02   0.00284    1.022e+00    2.579e+00   17_3_f00


==> anc/numerical_results/pm_distribution_results_q1_25.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 25.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.073    8.736e+00    7.813e-01   0.781     19.982   2843.491    428.750   1005.23474      0.067    990.865    18.615    10.000    3.913e+01    8.256e-02   0.00660    9.310e-01    8.736e+00   3_1_f00
1   0.150    5.364e+00    4.036e-01   0.404     20.192   2843.488    424.666   1012.78884      0.373    984.754    31.588    30.000    2.702e+01    4.777e-02   0.00304    9.552e-01    5.364e+00   3_2_f00
2   0.244    2.473e+00    1.947e-01   0.195     20.326   2843.491    415.943   1016.19621      0.650    971.638    48.944    50.000    2.386e+01    2.112e-02   0.00143    1.012e+00    2.473e+00   3_3_f00
3   0.333    1.271e+00    1.127e-01   0.113     20.472   2843.487    409.136   1020.65301      0.749    960.704    65.927    70.000    2.381e+01    1.038e-02   0.00082    1.034e+00    1.271e+00   3_4_f00
4   0.767    4.818e-02    3.503e-03   0.004     18.183   2843.126    284.209   898.51457     -0.595    761.052   151.502   150.000    2.275e+01    8.834e-04   0.00005    1.069e+00    4.818e-02   3_8_j20
5   0.862    2.869e-02    1.997e-03   0.002     18.368   2843.128    282.444   906.40809     -0.465    753.182   170.326   170.000    2.343e+01    5.008e-04   0.00003    1.032e+00    2.869e-02   3_9_j20
6   0.961    1.732e-02    1.204e-03   0.001     18.579   2843.135    281.219   915.55559     -0.376    745.255   190.080   190.000    2.359e+01    2.865e-04   0.00002    9.944e-01    1.732e-02   3_10_j20
7   1.062    1.096e-02    6.829e-04   0.001     18.816   2843.125    281.370   926.07459     -0.319    738.960   209.581   210.000    2.369e+01    1.791e-04   0.00001    1.058e+00    1.147e-02   3_11_j20
7   1.062    1.096e-02    6.829e-04   0.001     19.396   2843.131    303.459   954.84516     -0.965    773.767   210.707   210.000    2.735e+01    1.488e-04   0.00001    1.056e+00    1.016e-02   3_11_i20
8   1.162    6.691e-03    4.155e-04   0.000     19.127   2843.139    284.163   940.23820     -0.295    736.228   229.283   230.000    2.377e+01    9.763e-05   0.00001    9.719e-01    6.742e-03   3_12_j20
8   1.162    6.691e-03    4.155e-04   0.000     19.825   2843.142    309.634   974.50886     -0.954    776.532   230.036   230.000    2.697e+01    8.797e-05   0.00001    9.899e-01    6.631e-03   3_12_i20
9   1.258    5.267e-03    3.556e-04   0.000     20.103   2843.149    312.547   987.10275     -0.934    774.107   248.112   250.000    2.693e+01    6.726e-05   0.00001    1.042e+00    5.374e-03   3_13_i20
9   1.258    5.267e-03    3.556e-04   0.000     19.467   2843.136    287.951   955.78101     -0.283    734.552   248.839   250.000    2.360e+01    6.922e-05   0.00001    1.042e+00    5.177e-03   3_13_j20
10   1.357    3.773e-03    4.168e-04   0.000     19.720   2843.129    289.479   967.14834     -0.262    728.731   268.097   270.000    2.332e+01    4.774e-05   0.00000    9.595e-01    3.773e-03   3_14_j20
11   1.453    1.861e-03    4.968e-04   0.000     19.938   2843.128    289.733   976.81981     -0.247    720.473   286.817   290.000    2.259e+01    2.260e-05   0.00001    1.015e+00    1.861e-03   3_15_j20
12   1.781    8.046e-04    9.387e-05   0.000     18.047   2831.402    224.761   881.32346     -0.910    568.719   351.599   350.000    2.143e+01    2.310e-05   0.00000    1.030e+00    8.046e-04   3_18_l40
13   1.876    6.496e-04    7.243e-05   0.000     18.281   2831.403    229.328   892.35908     -0.857    564.555   370.336   370.000    2.155e+01    1.782e-05   0.00000    1.017e+00    6.496e-04   3_19_l40
14   1.974    5.529e-04    6.761e-05   0.000     18.538   2831.398    234.426   904.42976     -0.820    560.368   389.676   390.000    2.150e+01    1.450e-05   0.00000    1.018e+00    5.529e-04   3_20_l40
15   2.076    5.018e-04    5.903e-05   0.000     18.831   2831.390    240.298   918.20745     -0.803    557.104   408.960   410.000    2.124e+01    1.213e-05   0.00000    1.024e+00    4.848e-04   3_21_l40
15   2.076    5.018e-04    5.903e-05   0.000     19.274   2843.140    273.767   945.42115     -0.985    618.578   411.060   410.000    2.895e+01    1.038e-05   0.00000    1.013e+00    5.300e-04   3_21_j40
16   2.179    3.759e-04    4.792e-05   0.000     19.122   2831.403    246.476   931.90547     -0.791    554.398   427.542   430.000    2.101e+01    1.150e-05   0.00000    1.010e+00    4.805e-04   3_22_l40
16   2.179    3.759e-04    4.792e-05   0.000     19.640   2843.130    283.023   962.81467     -0.983    620.913   430.556   430.000    2.875e+01    6.336e-06   0.00000    1.004e+00    3.535e-04   3_22_j40
17   2.281    2.851e-04    3.911e-05   0.000     19.933   2843.143    291.007   976.77157     -0.978    621.036   449.226   450.000    2.864e+01    4.911e-06   0.00000    1.011e+00    2.940e-04   3_23_j40
17   2.281    2.851e-04    3.911e-05   0.000     18.164   2843.124    251.391   893.07770     -0.993    542.317   453.481   450.000    2.890e+01    7.154e-06   0.00000    1.012e+00    2.574e-04   3_23_j50
18   2.380    4.260e-04    4.946e-05   0.000     20.112   2843.140    297.493   985.46170     -0.971    618.740   466.915   470.000    2.882e+01    5.743e-06   0.00000    1.009e+00    3.601e-04   3_24_j40
18   2.380    4.260e-04    4.946e-05   0.000     18.430   2843.130    259.469   905.99000     -0.987    542.937   471.077   470.000    2.881e+01    1.188e-05   0.00000    1.006e+00    4.607e-04   3_24_j50
19   2.485    2.711e-04    3.548e-05   0.000     18.777   2843.128    269.454   922.77459     -0.984    545.303   490.391   490.000    2.860e+01    6.353e-06   0.00000    1.015e+00    2.711e-04   3_25_j50
20   2.585    3.042e-04    3.224e-05   0.000     19.162   2843.102    280.280   941.26960     -0.982    548.353   510.160   510.000    2.831e+01    6.429e-06   0.00000    1.007e+00    3.042e-04   3_26_j50
21   2.685    3.052e-04    2.979e-05   0.000     19.557   2843.150    291.326   960.22365     -0.981    551.246   529.950   530.000    2.795e+01    5.817e-06   0.00000    1.013e+00    3.052e-04   3_27_j50
22   2.781    2.175e-04    2.717e-05   0.000     19.894   2843.110    300.994   976.32537     -0.980    551.650   548.957   550.000    2.756e+01    3.806e-06   0.00000    1.007e+00    2.175e-04   3_28_j50
23   2.872    2.999e-04    5.181e-05   0.000     20.103   2843.127    307.959   986.45074     -0.976    547.387   566.818   570.000    2.719e+01    4.974e-06   0.00000    1.010e+00    2.999e-04   3_29_j50


==> anc/numerical_results/pm_distribution_results_q1_35.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 35.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.073    9.400e+00    7.859e-01   0.786     19.928   2843.489    427.918   1002.82758      0.075    989.718    18.646    10.000    4.495e+01    9.008e-02   0.00661    9.366e-01    9.400e+00   4_1_f00
1   0.151    4.961e+00    3.645e-01   0.365     20.122   2843.491    424.345   1009.85931      0.351    984.287    32.116    30.000    3.667e+01    4.486e-02   0.00277    9.376e-01    4.961e+00   4_2_f00
2   0.247    2.285e+00    1.745e-01   0.175     20.259   2843.484    416.955   1013.67566      0.614    973.009    49.446    50.000    3.387e+01    1.968e-02   0.00128    9.681e-01    2.285e+00   4_3_f00
3   0.341    1.028e+00    8.087e-02   0.081     20.412   2843.487    411.066   1018.59901      0.677    963.222    67.727    70.000    3.404e+01    8.417e-03   0.00057    1.024e+00    1.028e+00   4_4_f00
4   0.871    2.527e-02    1.695e-03   0.002     18.419   2843.142    298.396   911.23334     -0.966    777.922   172.065   170.000    3.566e+01    4.753e-04   0.00003    1.034e+00    2.527e-02   4_9_i20
5   0.963    1.711e-02    9.714e-04   0.001     18.436   2843.130    288.140   910.30405     -0.336    756.330   190.089   190.000    3.223e+01    2.975e-04   0.00002    1.010e+00    1.747e-02   4_10_j20
5   0.963    1.711e-02    9.714e-04   0.001     18.782   2843.141    304.041   928.04990     -0.945    781.317   190.414   190.000    3.568e+01    2.924e-04   0.00001    1.049e+00    1.695e-02   4_10_i20
6   1.061    1.034e-02    5.904e-04   0.001     18.642   2843.135    288.806   919.47461     -0.289    750.960   209.462   210.000    3.236e+01    1.757e-04   0.00001    1.016e+00    1.090e-02   4_11_j20
6   1.061    1.034e-02    5.904e-04   0.001     19.232   2843.116    311.740   948.95159     -0.925    787.041   209.756   210.000    3.526e+01    1.568e-04   0.00001    1.005e+00    1.015e-02   4_11_i20
7   1.160    6.656e-03    3.970e-04   0.000     18.837   2843.130    288.841   928.09242     -0.251    744.050   228.582   230.000    3.196e+01    9.066e-05   0.00001    1.032e+00    5.917e-03   4_12_j20
7   1.160    6.656e-03    3.970e-04   0.000     19.664   2843.129    319.009   968.90581     -0.900    791.397   229.378   230.000    3.478e+01    9.555e-05   0.00000    1.030e+00    6.879e-03   4_12_i20
8   1.256    5.175e-03    3.310e-04   0.000     19.092   2843.132    289.928   939.50915     -0.233    738.228   247.698   250.000    3.098e+01    8.550e-05   0.00001    9.661e-01    5.936e-03   4_13_j20
8   1.256    5.175e-03    3.310e-04   0.000     19.920   2843.162    321.836   980.51096     -0.848    788.571   248.246   250.000    3.450e+01    6.641e-05   0.00000    1.010e+00    5.092e-03   4_13_i20
9   1.354    3.433e-03    2.933e-04   0.000     20.044   2843.134    322.085   985.91900     -0.771    781.047   267.428   270.000    3.470e+01    4.331e-05   0.00000    1.022e+00    3.433e-03   4_14_i20
10   1.791    8.316e-04    6.692e-05   0.000     18.132   2843.133    264.468   893.33715     -0.989    640.682   353.697   350.000    3.578e+01    2.077e-05   0.00000    1.008e+00    8.316e-04   4_18_j40
11   1.878    7.578e-04    4.899e-05   0.000     18.358   2843.104    268.572   903.96516     -0.980    637.144   370.644   370.000    3.505e+01    1.802e-05   0.00000    1.003e+00    7.634e-04   4_19_j40
11   1.878    7.578e-04    4.899e-05   0.000     18.754   2843.138    291.752   924.88015     -0.989    676.534   372.257   370.000    3.885e+01    1.426e-05   0.00000    1.013e+00    6.847e-04   4_19_i40
12   1.975    6.384e-04    3.939e-05   0.000     18.690   2843.126    275.192   919.64813     -0.969    636.121   389.823   390.000    3.419e+01    1.400e-05   0.00000    1.009e+00    6.462e-04   4_20_j40
12   1.975    6.384e-04    3.939e-05   0.000     19.088   2843.137    300.716   940.89751     -0.985    679.640   391.238   390.000    3.847e+01    1.152e-05   0.00000    1.006e+00    6.040e-04   4_20_i40
13   2.076    5.031e-04    3.086e-05   0.000     19.073   2843.144    283.164   937.72139     -0.962    636.560   409.559   410.000    3.332e+01    1.009e-05   0.00000    9.958e-01    5.131e-04   4_21_j40
13   2.076    5.031e-04    3.086e-05   0.000     19.437   2843.138    310.356   957.67392     -0.982    683.094   410.629   410.000    3.807e+01    8.349e-06   0.00000    1.010e+00    4.796e-04   4_21_i40
14   2.176    4.279e-04    2.654e-05   0.000     19.490   2843.138    292.117   957.35538     -0.961    638.163   429.314   430.000    3.246e+01    7.324e-06   0.00000    1.010e+00    4.128e-04   4_22_j40
14   2.176    4.279e-04    2.654e-05   0.000     19.807   2843.145    320.717   975.39201     -0.979    687.181   430.099   430.000    3.767e+01    7.214e-06   0.00000    9.938e-01    4.566e-04   4_22_i40
15   2.278    3.879e-04    2.390e-05   0.000     19.841   2843.110    300.416   973.93530     -0.957    638.613   448.330   450.000    3.186e+01    6.791e-06   0.00000    1.003e+00    4.174e-04   4_23_j40
15   2.278    3.879e-04    2.390e-05   0.000     20.071   2843.120    329.683   988.24722     -0.973    689.062   448.638   450.000    3.754e+01    6.071e-06   0.00000    9.981e-01    4.126e-04   4_23_i40
15   2.278    3.879e-04    2.390e-05   0.000     18.166   2843.127    261.837   894.52287     -0.990    563.829   452.381   450.000    3.192e+01    8.710e-06   0.00000    1.008e+00    3.328e-04   4_23_j50
16   2.376    3.721e-04    2.575e-05   0.000     20.230   2843.147    336.286   996.19265     -0.960    687.077   466.402   470.000    3.744e+01    6.592e-06   0.00000    1.001e+00    4.699e-04   4_24_i40
16   2.376    3.721e-04    2.575e-05   0.000     20.037   2843.132    305.606   983.24557     -0.941    633.716   466.464   470.000    3.142e+01    6.046e-06   0.00000    1.007e+00    3.909e-04   4_24_j40
16   2.376    3.721e-04    2.575e-05   0.000     18.406   2843.156    268.535   906.10474     -0.982    561.644   470.131   470.000    3.148e+01    8.465e-06   0.00000    1.002e+00    3.459e-04   4_24_j50
17   2.478    3.130e-04    2.890e-05   0.000     18.735   2843.121    277.863   922.01413     -0.974    562.964   489.155   490.000    3.109e+01    6.977e-06   0.00000    1.010e+00    3.130e-04   4_25_j50
18   2.578    3.193e-04    3.317e-05   0.000     19.102   2843.143    288.470   939.73950     -0.969    565.734   508.728   510.000    3.073e+01    6.418e-06   0.00000    9.971e-01    3.193e-04   4_26_j50
19   2.676    2.787e-04    3.831e-05   0.000     19.468   2843.133    299.494   957.39452     -0.966    569.014   528.035   530.000    3.045e+01    4.974e-06   0.00000    1.012e+00    2.744e-04   4_27_j50
19   2.676    2.787e-04    3.831e-05   0.000     20.347   2843.134    364.538   1006.11820     -0.990    684.595   529.866   530.000    3.936e+01    4.419e-06   0.00000    9.977e-01    3.304e-04   4_27_g50
20   2.772    1.510e-04    5.172e-05   0.000     19.789   2843.142    310.102   973.01658     -0.958    571.203   547.109   550.000    3.024e+01    2.489e-06   0.00000    9.960e-01    1.510e-04   4_28_j50


==> anc/numerical_results/pm_distribution_results_q1_45.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 45.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.072    9.129e+00    7.265e-01   0.727     19.904   2843.489    428.518   1002.01096      0.054    990.543    18.707    10.000    5.177e+01    8.802e-02   0.00606    9.404e-01    9.129e+00   5_1_f00
1   0.152    4.880e+00    3.519e-01   0.352     20.045   2843.486    424.510   1006.75949      0.325    984.501    32.386    30.000    4.591e+01    4.493e-02   0.00270    9.243e-01    4.880e+00   5_2_f00
2   0.247    2.164e+00    1.609e-01   0.161     20.154   2843.495    418.027   1009.62769      0.505    974.468    49.833    50.000    4.412e+01    1.910e-02   0.00120    9.565e-01    2.164e+00   5_3_f00
3   0.344    9.632e-01    7.211e-02   0.072     20.311   2843.497    413.743   1015.08095      0.509    966.880    68.479    70.000    4.387e+01    8.095e-03   0.00051    9.905e-01    9.632e-01   5_4_f00
4   0.454    4.425e-01    2.614e-02   0.033     20.452   2843.487    410.555   1020.15769      0.448    960.307    86.939    90.000    4.470e+01    3.914e-03   0.00028    1.002e+00    4.841e-01   5_5_f00
4   0.454    4.425e-01    2.614e-02   0.033     20.338   2843.533    405.229   1014.23413     -0.925    952.352    90.678    90.000    4.506e+01    4.145e-03   0.00023    1.047e+00    4.240e-01   5_5_f10r
5   0.546    2.359e-01    1.601e-02   0.016     20.538   2843.521    405.563   1022.61889     -0.873    950.263   108.006   110.000    4.565e+01    2.224e-03   0.00012    1.045e+00    2.359e-01   5_6_f10r
6   0.870    2.529e-02    1.568e-03   0.002     18.401   2843.138    312.088   912.82990     -0.965    799.238   171.941   170.000    4.446e+01    4.843e-04   0.00002    1.038e+00    2.529e-02   5_9_i20
7   0.962    1.618e-02    8.641e-04   0.001     18.678   2843.133    316.322   925.64273     -0.929    800.592   189.699   190.000    4.418e+01    2.962e-04   0.00001    1.024e+00    1.654e-02   5_10_i20
7   0.962    1.618e-02    8.641e-04   0.001     19.472   2843.129    345.550   965.23424     -0.971    844.405   191.456   190.000    4.631e+01    2.263e-04   0.00001    1.034e+00    1.566e-02   5_10_g20
8   1.060    1.005e-02    5.267e-04   0.001     18.980   2843.138    321.075   939.55520     -0.867    801.714   209.086   210.000    4.377e+01    1.667e-04   0.00001    1.035e+00    1.008e-02   5_11_i20
8   1.060    1.005e-02    5.267e-04   0.001     19.855   2843.128    353.254   983.05543     -0.957    850.001   210.366   210.000    4.584e+01    1.323e-04   0.00001    1.026e+00    1.001e-02   5_11_g20
9   1.158    6.738e-03    3.598e-04   0.000     19.226   2843.151    324.997   950.90498     -0.799    800.893   228.721   230.000    4.358e+01    1.012e-04   0.00001    1.011e+00    6.551e-03   5_12_i20
9   1.158    6.738e-03    3.598e-04   0.000     20.137   2843.141    358.963   996.14827     -0.935    852.209   228.930   230.000    4.571e+01    8.618e-05   0.00000    1.023e+00    6.947e-03   5_12_g20
10   1.255    4.920e-03    2.859e-04   0.000     20.281   2843.132    361.973   1002.84722     -0.883    849.959   247.331   250.000    4.602e+01    6.243e-05   0.00000    1.022e+00    5.209e-03   5_13_g20
10   1.255    4.920e-03    2.859e-04   0.000     19.489   2843.132    329.712   963.08176     -0.748    800.758   248.244   250.000    4.331e+01    6.747e-05   0.00000    1.026e+00    4.689e-03   5_13_i20
11   1.352    3.443e-03    2.755e-04   0.000     20.330   2843.132    364.583   1005.42577     -0.807    846.182   266.822   270.000    4.698e+01    3.865e-05   0.00000    1.013e+00    3.284e-03   5_14_g20
11   1.352    3.443e-03    2.755e-04   0.000     19.773   2843.140    334.641   976.20743     -0.717    800.697   267.030   270.000    4.270e+01    4.765e-05   0.00000    1.009e+00    3.566e-03   5_14_i20
12   1.796    7.410e-04    8.144e-05   0.000     18.266   2843.138    294.962   903.92744     -0.993    692.785   354.602   350.000    4.378e+01    1.749e-05   0.00000    1.004e+00    7.410e-04   5_18_i40
13   1.882    8.454e-04    5.388e-05   0.000     18.443   2843.131    304.478   913.32597     -0.986    698.578   371.431   370.000    4.448e+01    1.832e-05   0.00000    9.990e-01    8.148e-04   5_19_i40
13   1.882    8.454e-04    5.388e-05   0.000     19.095   2843.125    338.193   947.67117     -0.988    753.299   372.072   370.000    4.831e+01    1.937e-05   0.00000    1.007e+00    1.032e-03   5_19_g40
14   1.976    7.203e-04    4.205e-05   0.000     18.723   2843.123    313.155   927.00028     -0.977    701.483   389.913   390.000    4.408e+01    1.476e-05   0.00000    9.999e-01    7.094e-04   5_20_i40
14   1.976    7.203e-04    4.205e-05   0.000     19.397   2843.130    347.778   962.45467     -0.983    757.101   391.206   390.000    4.777e+01    1.295e-05   0.00000    9.968e-01    7.467e-04   5_20_g40
15   2.075    6.166e-04    3.542e-05   0.000     19.094   2843.144    322.578   944.75812     -0.968    704.584   409.241   410.000    4.321e+01    1.096e-05   0.00000    1.002e+00    5.841e-04   5_21_i40
15   2.075    6.166e-04    3.542e-05   0.000     19.727   2843.117    358.534   978.59669     -0.980    762.148   410.524   410.000    4.726e+01    1.071e-05   0.00000    1.011e+00    6.733e-04   5_21_g40
16   2.174    5.395e-04    3.212e-05   0.000     19.504   2843.125    333.027   964.31052     -0.962    708.738   428.760   430.000    4.232e+01    8.694e-06   0.00000    1.006e+00    5.176e-04   5_22_i40
16   2.174    5.395e-04    3.212e-05   0.000     20.031   2843.131    370.601   993.89181     -0.977    768.865   429.687   430.000    4.711e+01    8.313e-06   0.00000    9.865e-01    5.659e-04   5_22_g40
17   2.275    4.922e-04    3.141e-05   0.000     19.895   2843.133    343.595   983.02256     -0.958    712.796   447.961   450.000    4.157e+01    6.771e-06   0.00000    9.856e-01    4.477e-04   5_23_i40
17   2.275    4.922e-04    3.141e-05   0.000     20.266   2843.108    382.644   1006.22385     -0.971    775.270   448.519   450.000    4.726e+01    7.635e-06   0.00000    1.007e+00    5.531e-04   5_23_g40
17   2.275    4.922e-04    3.141e-05   0.000     18.558   2843.136    334.795   923.96505     -0.994    694.381   453.160   450.000    4.646e+01    1.032e-05   0.00000    1.002e+00    4.720e-04   5_23_g50
18   2.382    4.519e-04    3.209e-05   0.000     20.140   2843.148    352.175   995.05867     -0.946    713.886   466.070   470.000    4.122e+01    6.119e-06   0.00000    9.953e-01    4.343e-04   5_24_i40
18   2.382    4.519e-04    3.209e-05   0.000     20.409   2843.137    394.119   1014.62627     -0.957    780.825   466.629   470.000    4.768e+01    7.796e-06   0.00000    1.009e+00    5.891e-04   5_24_g40
18   2.382    4.519e-04    3.209e-05   0.000     18.737   2843.142    346.064   933.94499     -0.990    699.630   471.593   470.000    4.661e+01    8.794e-06   0.00000    1.003e+00    4.244e-04   5_24_g50
19   2.485    4.654e-04    3.375e-05   0.000     18.995   2843.151    358.016   947.43426     -0.987    705.160   490.545   490.000    4.640e+01    8.872e-06   0.00000    1.048e+00    4.617e-04   5_25_g50
19   2.485    4.654e-04    3.375e-05   0.000     20.298   2843.490    406.555   1012.87315     -0.990    782.543   491.583   490.000    4.886e+01    7.420e-06   0.00000    1.000e+00    5.358e-04   5_25_f50
20   2.584    4.208e-04    2.966e-05   0.000     19.336   2843.130    369.909   964.40401     -0.983    709.752   509.972   510.000    4.575e+01    7.109e-06   0.00000    1.052e+00    4.081e-04   5_26_g50
20   2.584    4.208e-04    2.966e-05   0.000     20.419   2843.492    417.258   1020.31698     -0.987    785.291   510.585   510.000    4.889e+01    8.327e-06   0.00000    1.005e+00    6.219e-04   5_26_f50
21   2.682    3.999e-04    2.894e-05   0.000     19.733   2843.144    380.952   983.53081     -0.982    712.370   529.519   530.000    4.471e+01    5.946e-06   0.00000    1.070e+00    3.821e-04   5_27_g50
21   2.682    3.999e-04    2.894e-05   0.000     20.527   2843.479    427.842   1027.25624     -0.985    787.422   529.613   530.000    4.887e+01    8.786e-06   0.00000    1.007e+00    6.766e-04   5_27_f50
22   2.780    3.926e-04    3.134e-05   0.000     20.652   2843.484    439.476   1035.20619     -0.980    791.219   548.086   550.000    4.890e+01    6.598e-06   0.00000    1.007e+00    5.272e-04   5_28_f50
22   2.780    3.926e-04    3.134e-05   0.000     20.101   2843.152    391.865   1001.30488     -0.980    714.598   548.735   550.000    4.381e+01    5.388e-06   0.00000    1.019e+00    3.841e-04   5_28_g50
23   2.873    2.923e-04    4.016e-05   0.000     20.356   2843.132    402.873   1014.34737     -0.976    717.288   567.101   570.000    4.339e+01    3.802e-06   0.00000    1.025e+00    2.923e-04   5_29_g50


==> anc/numerical_results/pm_distribution_results_q1_5.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq =  5.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.866    2.588e-02    2.008e-03   0.002     18.321   2843.130    269.452   902.43954     -0.773    732.014   171.130   170.000    4.683e+00    4.526e-04   0.00003    9.985e-01    2.588e-02   1_9_j20
1   0.959    1.749e-02    1.350e-03   0.001     18.631   2843.129    270.331   916.35531     -0.737    727.795   189.537   190.000    5.184e+00    2.857e-04   0.00002    1.023e+00    1.749e-02   1_10_j20
2   1.060    9.536e-03    7.676e-04   0.001     19.076   2843.145    274.932   936.76580     -0.748    728.528   209.528   210.000    5.607e+00    1.406e-04   0.00001    9.212e-01    9.536e-03   1_11_j20
3   1.161    8.297e-03    6.931e-04   0.001     19.510   2843.126    279.560   956.61397     -0.762    728.676   229.470   230.000    5.778e+00    1.110e-04   0.00001    1.041e+00    8.297e-03   1_12_j20
4   1.259    5.343e-03    5.204e-04   0.001     19.837   2843.153    281.658   971.41563     -0.743    724.361   248.693   250.000    5.678e+00    6.699e-05   0.00001    1.014e+00    5.343e-03   1_13_j20
5   1.350    3.398e-03    6.139e-04   0.001     20.059   2843.125    281.661   981.26761     -0.711    716.678   266.403   270.000    5.712e+00    4.118e-05   0.00001    1.048e+00    3.398e-03   1_14_j20


==> anc/numerical_results/pm_distribution_results_q1_55.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 55.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.072    8.641e+00    6.737e-01   0.674     19.814   2843.488    426.979   997.94001      0.090    988.418    18.840    10.000    5.917e+01    8.524e-02   0.00570    9.458e-01    8.641e+00   6_1_f00
1   0.152    4.820e+00    3.400e-01   0.340     19.950   2843.487    424.619   1002.89555      0.283    984.642    32.599    30.000    5.517e+01    4.545e-02   0.00264    9.136e-01    4.820e+00   6_2_f00
2   0.247    2.155e+00    1.560e-01   0.156     20.037   2843.481    419.692   1005.22594      0.394    976.762    50.045    50.000    5.415e+01    1.963e-02   0.00118    9.441e-01    2.155e+00   6_3_f00
3   0.359    8.516e-01    5.103e-02   0.101     20.197   2843.483    417.814   1011.33498      0.330    972.509    68.833    70.000    5.404e+01    8.353e-03   0.00050    9.660e-01    9.580e-01   6_4_f00
3   0.359    8.516e-01    5.103e-02   0.101     19.781   2843.535    401.944   990.40483     -0.951    949.873    73.178    70.000    5.459e+01    8.618e-03   0.00057    1.043e+00    7.674e-01   6_4_f10r
4   0.456    4.137e-01    2.285e-02   0.026     20.323   2843.488    415.550   1015.98810      0.307    967.089    88.393    90.000    5.431e+01    3.718e-03   0.00023    9.769e-01    4.425e-01   6_5_f00
4   0.456    4.137e-01    2.285e-02   0.026     20.126   2843.534    408.360   1006.19408     -0.915    956.726    90.815    90.000    5.480e+01    4.165e-03   0.00020    1.024e+00    3.990e-01   6_5_f10r
5   0.550    2.208e-01    1.243e-02   0.012     20.428   2843.489    414.141   1019.99281      0.280    962.320   107.761   110.000    5.505e+01    1.863e-03   0.00014    9.796e-01    2.285e-01   6_6_f00
5   0.550    2.208e-01    1.243e-02   0.012     20.370   2843.538    411.695   1017.05107     -0.862    958.713   108.934   110.000    5.499e+01    2.166e-03   0.00010    1.034e+00    2.179e-01   6_6_f10r
6   0.645    1.142e-01    7.175e-03   0.009     20.495   2843.490    413.941   1022.71481      0.247    958.783   126.592   130.000    5.656e+01    1.094e-03   0.00014    9.785e-01    1.367e-01   6_7_f00
6   0.645    1.142e-01    7.175e-03   0.009     20.496   2843.523    411.766   1022.23658     -0.733    955.554   127.564   130.000    5.538e+01    1.074e-03   0.00006    1.027e+00    1.115e-01   6_7_f10r
7   0.745    6.334e-02    5.267e-03   0.005     20.563   2843.533    411.431   1024.94002     -0.609    951.086   147.257   150.000    5.627e+01    5.973e-04   0.00004    1.012e+00    6.334e-02   6_8_f10r
8   0.871    2.489e-02    1.288e-03   0.001     18.286   2843.133    324.113   910.14692     -0.968    817.717   171.735   170.000    5.275e+01    4.863e-04   0.00002    1.039e+00    2.432e-02   6_9_i20
8   0.871    2.489e-02    1.288e-03   0.001     18.700   2843.138    342.565   931.63371     -0.974    845.454   172.040   170.000    5.524e+01    4.407e-04   0.00002    1.027e+00    2.478e-02   6_9_g20
8   0.871    2.489e-02    1.288e-03   0.001     20.304   2843.490    398.862   1011.38627     -0.980    927.298   172.641   170.000    5.648e+01    3.029e-04   0.00002    1.033e+00    2.676e-02   6_9_f20r
9   0.961    1.599e-02    7.917e-04   0.001     18.444   2843.153    326.949   917.50790     -0.915    817.187   188.638   190.000    5.273e+01    3.117e-04   0.00002    1.035e+00    1.620e-02   6_10_i20
9   0.961    1.599e-02    7.917e-04   0.001     20.475   2843.504    403.888   1019.61847     -0.961    929.873   189.625   190.000    5.695e+01    1.854e-04   0.00001    1.027e+00    1.686e-02   6_10_f20r
9   0.961    1.599e-02    7.917e-04   0.001     19.002   2843.158    350.419   946.16205     -0.957    851.934   190.554   190.000    5.521e+01    2.557e-04   0.00001    1.035e+00    1.540e-02   6_10_g20
10   1.059    9.877e-03    4.982e-04   0.001     20.563   2843.480    407.575   1024.08974     -0.938    929.688   208.061   210.000    5.770e+01    1.184e-04   0.00001    1.023e+00    1.085e-02   6_11_f20r
10   1.059    9.877e-03    4.982e-04   0.001     18.613   2843.139    330.082   925.39093     -0.825    815.675   208.587   210.000    5.259e+01    1.774e-04   0.00001    1.033e+00    9.708e-03   6_11_i20
10   1.059    9.877e-03    4.982e-04   0.001     19.385   2843.118    360.687   964.52366     -0.938    861.242   209.721   210.000    5.491e+01    1.458e-04   0.00001    1.027e+00    9.633e-03   6_11_g20
11   1.158    6.494e-03    3.597e-04   0.000     18.786   2843.140    333.699   933.56479     -0.757    814.443   228.137   230.000    5.234e+01    1.140e-04   0.00001    1.031e+00    6.571e-03   6_12_i20
11   1.158    6.494e-03    3.597e-04   0.000     19.753   2843.129    371.117   982.25545     -0.910    870.137   229.062   230.000    5.468e+01    8.931e-05   0.00000    1.020e+00    6.462e-03   6_12_g20
12   1.255    4.052e-03    2.648e-04   0.000     19.952   2843.146    377.098   991.90426     -0.860    872.042   248.096   250.000    5.462e+01    5.313e-05   0.00000    1.019e+00    4.052e-03   6_13_g20
13   1.353    3.098e-03    2.519e-04   0.000     20.082   2843.133    381.981   998.36394     -0.809    871.773   267.251   270.000    5.473e+01    3.918e-05   0.00000    1.019e+00    3.098e-03   6_14_g20
14   1.466    2.326e-03    4.535e-04   0.000     20.155   2843.490    401.584   1005.79732     -0.970    891.256   289.307   290.000    5.886e+01    3.115e-05   0.00001    1.011e+00    2.326e-03   6_15_f30r
15   1.792    9.695e-04    1.042e-04   0.000     18.509   2843.124    335.451   921.99158     -0.993    759.471   353.709   350.000    5.235e+01    2.221e-05   0.00000    1.003e+00    1.006e-03   6_18_g40
15   1.792    9.695e-04    1.042e-04   0.000     19.449   2843.486    389.216   973.60589     -0.992    842.278   353.774   350.000    5.814e+01    1.449e-05   0.00000    9.987e-01    8.452e-04   6_18_f40r
16   1.884    8.635e-04    5.712e-05   0.000     19.714   2843.493    398.419   986.76830     -0.987    846.276   371.897   370.000    5.736e+01    1.241e-05   0.00000    1.012e+00    7.734e-04   6_19_f40r
16   1.884    8.635e-04    5.712e-05   0.000     18.630   2843.141    348.200   929.86877     -0.988    769.248   371.959   370.000    5.352e+01    1.953e-05   0.00000    1.001e+00    9.090e-04   6_19_g40
17   1.980    8.250e-04    4.764e-05   0.000     18.794   2843.129    361.543   939.70527     -0.984    779.112   390.746   390.000    5.428e+01    1.704e-05   0.00000    1.008e+00    8.250e-04   6_20_g40
17   1.980    8.250e-04    4.764e-05   0.000     19.924   2843.455    408.829   997.94191     -0.982    851.128   390.922   390.000    5.706e+01    1.259e-05   0.00000    1.021e+00    8.250e-04   6_20_f40r
18   2.076    8.117e-04    4.548e-05   0.000     19.048   2843.136    374.332   953.29292     -0.977    787.500   409.663   410.000    5.424e+01    1.560e-05   0.00000    1.036e+00    8.083e-04   6_21_g40
18   2.076    8.117e-04    4.548e-05   0.000     20.124   2843.483    420.862   1009.08477     -0.978    857.806   410.141   410.000    5.701e+01    1.189e-05   0.00000    1.020e+00    8.166e-04   6_21_f40r
19   2.174    7.679e-04    4.420e-05   0.000     19.405   2843.134    385.726   970.85066     -0.968    792.995   428.938   430.000    5.330e+01    1.283e-05   0.00000    1.027e+00    7.338e-04   6_22_g40
19   2.174    7.679e-04    4.420e-05   0.000     20.327   2843.447    434.942   1020.85438     -0.974    867.020   429.374   430.000    5.721e+01    1.140e-05   0.00000    1.025e+00    8.207e-04   6_22_f40r
20   2.273    6.987e-04    4.381e-05   0.000     19.752   2843.130    396.466   987.80485     -0.960    797.211   447.891   450.000    5.232e+01    1.048e-05   0.00000    1.031e+00    6.599e-04   6_23_g40
20   2.273    6.987e-04    4.381e-05   0.000     20.492   2843.496    450.783   1031.64405     -0.969    878.330   448.600   450.000    5.774e+01    9.748e-06   0.00000    1.026e+00    7.284e-04   6_23_f40r
20   2.273    6.987e-04    4.381e-05   0.000     18.972   2843.490    391.559   954.34033     -0.992    786.562   452.430   450.000    5.488e+01    1.549e-05   0.00000    1.033e+00    7.730e-04   6_23_f50
21   2.380    6.385e-04    4.204e-05   0.000     20.060   2843.131    406.494   1002.87746     -0.950    800.047   466.607   470.000    5.144e+01    8.477e-06   0.00000    1.008e+00    5.820e-04   6_24_g40
21   2.380    6.385e-04    4.204e-05   0.000     20.602   2843.490    466.219   1040.17665     -0.962    888.879   467.325   470.000    5.834e+01    8.845e-06   0.00000    1.018e+00    6.765e-04   6_24_f40r
21   2.380    6.385e-04    4.204e-05   0.000     20.868   2843.489    481.261   1054.89466     -0.987    908.421   470.738   470.000    5.916e+01    8.583e-06   0.00000    1.008e+00    6.904e-04   6_24_d50
21   2.380    6.385e-04    4.204e-05   0.000     19.119   2843.462    403.757   963.47992     -0.990    792.548   471.343   470.000    5.489e+01    1.315e-05   0.00000    1.056e+00    6.819e-04   6_24_f50
21   2.380    6.385e-04    4.204e-05   0.000     18.447   2843.125    362.522   925.29938     -0.994    726.163   472.498   470.000    5.084e+01    1.240e-05   0.00000    9.987e-01    5.457e-04   6_24_g50
22   2.484    5.711e-04    3.858e-05   0.000     18.549   2843.120    372.095   931.87333     -0.990    728.995   489.695   490.000    5.081e+01    1.011e-05   0.00000    1.001e+00    4.593e-04   6_25_g50
22   2.484    5.711e-04    3.858e-05   0.000     20.893   2843.507    491.340   1058.76654     -0.986    910.087   490.328   490.000    5.910e+01    6.778e-06   0.00000    1.010e+00    5.457e-04   6_25_d50
22   2.484    5.711e-04    3.858e-05   0.000     19.285   2843.518    417.164   973.82850     -0.988    799.696   490.618   490.000    5.489e+01    1.214e-05   0.00000    1.066e+00    6.580e-04   6_25_f50
23   2.583    6.000e-04    4.167e-05   0.000     20.944   2843.490    502.373   1063.97714     -0.982    913.158   509.263   510.000    5.904e+01    6.050e-06   0.00000    1.012e+00    4.915e-04   6_26_d50
23   2.583    6.000e-04    4.167e-05   0.000     19.507   2843.492    431.925   986.77840     -0.986    808.344   510.052   510.000    5.478e+01    1.119e-05   0.00000    1.080e+00    6.430e-04   6_26_f50
24   2.682    5.160e-04    4.073e-05   0.000     19.781   2843.488    446.786   1001.92068     -0.984    816.710   529.439   530.000    5.443e+01    8.346e-06   0.00000    1.081e+00    5.160e-04   6_27_f50
25   2.780    4.853e-04    4.275e-05   0.000     20.094   2843.513    460.467   1018.31751     -0.981    822.942   548.690   550.000    5.375e+01    7.206e-06   0.00000    1.055e+00    4.853e-04   6_28_f50
26   2.876    4.446e-04    5.186e-05   0.000     20.376   2843.480    473.133   1033.13515     -0.978    827.471   567.634   570.000    5.306e+01    6.103e-06   0.00000    1.044e+00    4.446e-04   6_29_f50


==> anc/numerical_results/pm_distribution_results_q1_65.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 65.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.072    9.233e+00    7.084e-01   0.708     19.760   2843.488    426.973   995.74077      0.069    988.405    19.039    10.000    6.683e+01    9.239e-02   0.00605    9.407e-01    9.233e+00   7_1_f00
1   0.151    4.948e+00    3.433e-01   0.343     19.855   2843.490    425.310   999.18832      0.221    985.589    32.740    30.000    6.460e+01    4.789e-02   0.00272    9.067e-01    4.948e+00   7_2_f00
2   0.247    2.128e+00    1.498e-01   0.150     19.933   2843.497    422.582   1001.69665      0.262    980.733    50.505    50.000    6.415e+01    2.002e-02   0.00116    9.085e-01    2.128e+00   7_3_f00
3   0.359    8.504e-01    4.857e-02   0.060     20.065   2843.488    422.197   1007.00044      0.211    978.501    69.710    70.000    6.405e+01    8.208e-03   0.00047    9.429e-01    9.042e-01   7_4_f00
3   0.359    8.504e-01    4.857e-02   0.060     19.543   2843.525    403.185   980.85032     -0.945    951.663    72.762    70.000    6.439e+01    9.696e-03   0.00057    1.051e+00    8.049e-01   7_4_f10r
4   0.456    4.046e-01    2.184e-02   0.022     20.149   2843.486    421.125   1010.17936      0.197    974.774    88.920    90.000    6.420e+01    3.644e-03   0.00021    9.666e-01    4.118e-01   7_5_f00
4   0.456    4.046e-01    2.184e-02   0.022     19.853   2843.527    410.798   995.49829     -0.913    960.112    91.002    90.000    6.468e+01    4.525e-03   0.00021    1.031e+00    3.999e-01   7_5_f10r
5   0.551    2.002e-01    1.087e-02   0.011     20.224   2843.480    420.641   1013.12201      0.182    971.232   108.680   110.000    6.446e+01    1.715e-03   0.00011    9.821e-01    1.982e-01   7_6_f00
5   0.551    2.002e-01    1.087e-02   0.011     20.137   2843.531    418.012   1008.92555     -0.862    967.440   109.504   110.000    6.483e+01    2.146e-03   0.00010    1.018e+00    2.013e-01   7_6_f10r
6   0.648    1.034e-01    5.878e-03   0.006     20.300   2843.494    421.109   1016.35290      0.167    968.464   128.316   130.000    6.469e+01    8.656e-04   0.00007    9.670e-01    1.023e-01   7_7_f00
6   0.648    1.034e-01    5.878e-03   0.006     20.287   2843.508    421.293   1015.86268     -0.755    968.714   128.349   130.000    6.504e+01    1.067e-03   0.00005    1.015e+00    1.039e-01   7_7_f10r
7   0.750    5.306e-02    3.389e-03   0.003     20.342   2843.489    421.433   1018.17485      0.152    965.045   147.445   150.000    6.495e+01    3.971e-04   0.00005    9.617e-01    4.751e-02   7_8_f00
7   0.750    5.306e-02    3.389e-03   0.003     20.320   2843.529    420.979   1017.16805     -0.632    964.218   148.337   150.000    6.513e+01    5.508e-04   0.00003    1.014e+00    5.436e-02   7_8_f10r
8   0.871    2.528e-02    1.328e-03   0.002     20.362   2843.517    422.140   1019.15666     -0.554    961.306   167.903   170.000    6.535e+01    2.923e-04   0.00002    1.008e+00    2.923e-02   7_9_f10r
8   0.871    2.528e-02    1.328e-03   0.002     19.757   2843.493    401.037   989.16210     -0.974    930.614   171.766   170.000    6.532e+01    3.334e-04   0.00002    1.028e+00    2.523e-02   7_9_f20r
8   0.871    2.528e-02    1.328e-03   0.002     18.493   2843.134    352.839   925.04816     -0.981    860.322   173.550   170.000    6.302e+01    4.521e-04   0.00003    1.025e+00    2.373e-02   7_9_g20
9   0.965    1.503e-02    7.675e-04   0.001     20.413   2843.531    423.943   1021.67755     -0.506    958.930   186.784   190.000    6.535e+01    2.233e-04   0.00003    9.840e-01    2.262e-02   7_10_f10r
9   0.965    1.503e-02    7.675e-04   0.001     20.007   2843.505    409.474   1001.52993     -0.958    937.565   190.433   190.000    6.515e+01    1.942e-04   0.00001    1.028e+00    1.544e-02   7_10_f20r
9   0.965    1.503e-02    7.675e-04   0.001     18.686   2843.124    361.498   935.16159     -0.967    868.218   190.931   190.000    6.389e+01    2.607e-04   0.00001    1.028e+00    1.421e-02   7_10_g20
10   1.059    9.402e-03    4.835e-04   0.000     20.214   2843.491    418.056   1012.10048     -0.938    944.195   209.123   210.000    6.535e+01    1.171e-04   0.00001    1.030e+00    9.700e-03   7_11_f20r
10   1.059    9.402e-03    4.835e-04   0.000     18.939   2843.136    371.703   948.13712     -0.945    877.568   209.346   210.000    6.422e+01    1.584e-04   0.00001    1.023e+00    9.150e-03   7_11_g20
11   1.156    5.794e-03    3.062e-04   0.000     20.351   2843.496    426.104   1019.67600     -0.897    949.422   228.249   230.000    6.585e+01    6.743e-05   0.00000    1.018e+00    5.748e-03   7_12_f20r
11   1.156    5.794e-03    3.062e-04   0.000     19.156   2843.120    379.828   959.07105     -0.901    883.156   228.315   230.000    6.400e+01    9.560e-05   0.00000    1.022e+00    5.837e-03   7_12_g20
12   1.257    3.745e-03    2.138e-04   0.000     20.404   2843.479    431.543   1023.15666     -0.841    950.348   247.719   250.000    6.614e+01    4.577e-05   0.00000    1.005e+00    3.954e-03   7_13_f20r
12   1.257    3.745e-03    2.138e-04   0.000     19.288   2843.130    385.956   966.04146     -0.844    885.063   247.933   250.000    6.382e+01    5.751e-05   0.00000    1.019e+00    3.647e-03   7_13_g20
12   1.257    3.745e-03    2.138e-04   0.000     19.199   2843.498    391.700   963.79395     -0.989    891.251   253.711   250.000    6.600e+01    5.934e-05   0.00001    1.015e+00    3.468e-03   7_13_f30r
13   1.367    2.821e-03    1.914e-04   0.000     19.452   2843.132    393.366   974.58424     -0.808    888.598   266.791   270.000    6.358e+01    4.986e-05   0.00000    1.011e+00    3.302e-03   7_14_g20
13   1.367    2.821e-03    1.914e-04   0.000     19.408   2843.490    400.157   974.53281     -0.980    896.659   271.278   270.000    6.549e+01    4.225e-05   0.00000    1.008e+00    2.583e-03   7_14_f30r
14   1.471    1.974e-03    1.432e-04   0.000     19.581   2843.495    410.053   984.11743     -0.972    903.010   290.480   290.000    6.546e+01    3.123e-05   0.00000    9.957e-01    1.974e-03   7_15_f30r
15   1.569    1.644e-03    1.165e-04   0.000     19.764   2843.503    422.322   994.71904     -0.963    912.201   309.799   310.000    6.573e+01    2.504e-05   0.00000    1.002e+00    1.644e-03   7_16_f30r
16   1.667    1.350e-03    1.029e-04   0.000     19.935   2843.477    436.988   1005.48234     -0.951    924.206   329.273   330.000    6.638e+01    1.985e-05   0.00000    1.008e+00    1.350e-03   7_17_f30r
17   1.775    1.158e-03    8.026e-05   0.000     20.068   2843.493    451.030   1014.63966     -0.939    934.909   348.459   350.000    6.695e+01    1.804e-05   0.00000    1.011e+00    1.260e-03   7_18_f30r
17   1.775    1.158e-03    8.026e-05   0.000     20.636   2843.489    475.354   1044.04279     -0.986    967.526   351.623   350.000    6.779e+01    1.363e-05   0.00000    1.009e+00    1.080e-03   7_18_d40
17   1.775    1.158e-03    8.026e-05   0.000     18.891   2843.500    392.457   951.22669     -0.991    847.641   352.785   350.000    6.241e+01    2.178e-05   0.00000    1.005e+00    1.081e-03   7_18_f40r
18   1.879    1.030e-03    6.438e-05   0.000     20.141   2843.487    463.075   1020.90069     -0.919    942.282   367.643   370.000    6.731e+01    1.617e-05   0.00000    1.011e+00    1.145e-03   7_19_f30r
18   1.879    1.030e-03    6.438e-05   0.000     20.675   2843.489    485.067   1048.37921     -0.981    971.445   370.842   370.000    6.787e+01    1.419e-05   0.00000    1.010e+00    1.122e-03   7_19_d40
18   1.879    1.030e-03    6.438e-05   0.000     18.990   2843.470    404.324   958.32186     -0.987    855.324   371.426   370.000    6.286e+01    1.883e-05   0.00000    1.017e+00    9.508e-04   7_19_f40r
19   1.979    9.127e-04    5.485e-05   0.000     20.715   2843.491    495.438   1052.98098     -0.977    975.820   390.079   390.000    6.793e+01    1.184e-05   0.00000    1.011e+00    9.347e-04   7_20_d40
19   1.979    9.127e-04    5.485e-05   0.000     19.096   2843.491    417.877   966.29221     -0.984    864.606   390.801   390.000    6.334e+01    1.748e-05   0.00000    1.026e+00    8.999e-04   7_20_f40r
20   2.077    7.610e-04    4.561e-05   0.000     20.794   2843.499    508.394   1059.92860     -0.970    983.356   409.275   410.000    6.807e+01    9.297e-06   0.00000    1.013e+00    7.415e-04   7_21_d40
20   2.077    7.610e-04    4.561e-05   0.000     19.243   2843.472    433.960   976.69102     -0.982    877.056   410.217   410.000    6.386e+01    1.455e-05   0.00000    1.028e+00    7.716e-04   7_21_f40r
21   2.177    6.811e-04    4.080e-05   0.000     20.878   2843.494    523.796   1067.94916     -0.965    993.674   428.719   430.000    6.841e+01    8.962e-06   0.00000    1.014e+00    7.224e-04   7_22_d40
21   2.177    6.811e-04    4.080e-05   0.000     19.422   2843.514    449.442   988.33473     -0.979    888.155   429.524   430.000    6.398e+01    1.276e-05   0.00000    1.028e+00    7.044e-04   7_22_f40r
21   2.177    6.811e-04    4.080e-05   0.000     19.646   2843.487    464.074   1001.52270     -0.993    907.228   432.992   430.000    6.493e+01    8.922e-06   0.00000    1.020e+00    5.166e-04   7_22_d50
22   2.277    6.025e-04    3.577e-05   0.000     19.629   2843.497    462.313   1000.35738     -0.971    895.238   448.405   450.000    6.350e+01    1.012e-05   0.00000    1.025e+00    5.890e-04   7_23_f40r
22   2.277    6.025e-04    3.577e-05   0.000     20.974   2843.492    541.055   1077.18128     -0.962   1005.912   448.425   450.000    6.879e+01    6.801e-06   0.00000    1.015e+00    5.550e-04   7_23_d40
22   2.277    6.025e-04    3.577e-05   0.000     19.778   2843.492    475.177   1010.10260     -0.990    911.980   451.301   450.000    6.452e+01    1.085e-05   0.00000    1.021e+00    6.469e-04   7_23_d50
23   2.381    5.210e-04    3.326e-05   0.000     19.831   2843.493    473.054   1011.55365     -0.958    898.894   467.160   470.000    6.270e+01    8.584e-06   0.00000    1.024e+00    5.284e-04   7_24_f40r
23   2.381    5.210e-04    3.326e-05   0.000     19.869   2843.488    487.587   1017.48003     -0.988    917.502   470.725   470.000    6.432e+01    8.538e-06   0.00000    1.016e+00    5.177e-04   7_24_d50
24   2.483    4.188e-04    2.898e-05   0.000     19.955   2843.485    501.311   1025.19982     -0.986    924.465   490.154   490.000    6.425e+01    6.803e-06   0.00000    1.014e+00    4.188e-04   7_25_d50
25   2.583    3.698e-04    2.523e-05   0.000     20.037   2843.483    517.656   1033.72677     -0.985    934.588   509.783   510.000    6.442e+01    5.930e-06   0.00000    1.010e+00    3.698e-04   7_26_d50
26   2.683    2.813e-04    2.002e-05   0.000     20.105   2843.505    535.514   1042.40035     -0.985    946.287   529.570   530.000    6.471e+01    4.477e-06   0.00000    1.007e+00    2.813e-04   7_27_d50
27   2.783    2.355e-04    1.767e-05   0.000     20.143   2843.474    552.938   1049.97413     -0.984    957.004   549.240   550.000    6.496e+01    3.748e-06   0.00000    1.006e+00    2.355e-04   7_28_d50
28   2.881    2.118e-04    1.751e-05   0.000     20.190   2843.489    568.072   1057.28810     -0.982    964.379   568.522   570.000    6.484e+01    3.349e-06   0.00000    1.006e+00    2.118e-04   7_29_d50
29   2.975    1.756e-04    1.918e-05   0.000     20.274   2843.486    581.191   1065.29564     -0.976    969.028   587.197   590.000    6.440e+01    2.719e-06   0.00000    1.007e+00    1.756e-04   7_30_d50


==> anc/numerical_results/pm_distribution_results_q1_75.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 75.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.072    9.430e+00    7.118e-01   0.712     19.710   2843.488    427.265   993.79515      0.044    988.800    19.285    10.000    7.445e+01    9.564e-02   0.00612    9.401e-01    9.430e+00   8_1_f00
1   0.151    4.967e+00    3.387e-01   0.339     19.735   2843.494    425.283   994.30833      0.181    985.540    32.989    30.000    7.367e+01    4.965e-02   0.00274    9.198e-01    4.967e+00   8_2_f00
2   0.248    2.056e+00    1.415e-01   0.142     19.806   2843.493    425.121   997.16022      0.156    984.217    50.845    50.000    7.384e+01    2.011e-02   0.00113    9.151e-01    2.056e+00   8_3_f00
3   0.358    8.347e-01    4.698e-02   0.051     19.887   2843.484    425.864   1000.64375      0.114    983.531    70.144    70.000    7.392e+01    8.377e-03   0.00046    9.272e-01    8.747e-01   8_4_f00
3   0.358    8.347e-01    4.698e-02   0.051     19.265   2843.528    403.644   969.50830     -0.945    952.324    72.597    70.000    7.421e+01    1.040e-02   0.00060    1.027e+00    7.978e-01   8_4_f10r
4   0.456    3.897e-01    2.091e-02   0.021     19.942   2843.496    426.722   1003.11487      0.098    982.458    89.454    90.000    7.415e+01    3.659e-03   0.00020    9.399e-01    3.882e-01   8_5_f00
4   0.456    3.897e-01    2.091e-02   0.021     19.505   2843.530    411.399   981.31675     -0.913    960.951    91.005    90.000    7.446e+01    4.882e-03   0.00023    1.027e+00    3.910e-01   8_5_f10r
5   0.552    1.856e-01    9.963e-03   0.010     19.976   2843.488    427.710   1004.75406      0.084    980.981   109.026   110.000    7.435e+01    1.695e-03   0.00010    9.391e-01    1.816e-01   8_6_f00
5   0.552    1.856e-01    9.963e-03   0.010     19.791   2843.519    421.583   995.64809     -0.872    972.363   109.788   110.000    7.465e+01    2.216e-03   0.00010    1.015e+00    1.884e-01   8_6_f10r
6   0.650    9.157e-02    5.061e-03   0.005     19.999   2843.484    429.014   1006.01770      0.074    979.371   128.686   130.000    7.444e+01    8.186e-04   0.00005    9.442e-01    8.837e-02   8_7_f00
6   0.650    9.157e-02    5.061e-03   0.005     19.994   2843.506    429.599   1005.94346     -0.798    980.114   129.038   130.000    7.483e+01    1.049e-03   0.00005    1.007e+00    9.333e-02   8_7_f10r
7   0.751    5.095e-02    3.012e-03   0.003     20.022   2843.486    430.814   1007.42559      0.065    977.987   147.909   150.000    7.436e+01    4.687e-04   0.00004    9.442e-01    5.096e-02   8_8_f00
7   0.751    5.095e-02    3.012e-03   0.003     20.011   2843.523    431.794   1007.20431     -0.694    979.149   148.814   150.000    7.494e+01    5.691e-04   0.00003    1.006e+00    5.095e-02   8_8_f10r
8   0.863    2.445e-02    1.340e-03   0.001     20.037   2843.492    431.946   1008.31957      0.063    975.614   165.207   170.000    7.394e+01    3.187e-04   0.00007    8.774e-01    3.485e-02   8_9_f00
8   0.863    2.445e-02    1.340e-03   0.001     20.025   2843.526    434.573   1008.52226     -0.617    978.470   168.451   170.000    7.497e+01    2.748e-04   0.00002    9.997e-01    2.473e-02   8_9_f10r
8   0.863    2.445e-02    1.340e-03   0.001     19.109   2843.487    402.101   962.68573     -0.972    932.210   171.430   170.000    7.469e+01    3.806e-04   0.00002    1.024e+00    2.398e-02   8_9_f20r
9   0.965    1.424e-02    7.536e-04   0.001     20.080   2843.534    439.752   1012.11193     -0.576    980.725   187.526   190.000    7.508e+01    1.793e-04   0.00001    9.825e-01    1.631e-02   8_10_f10r
9   0.965    1.424e-02    7.536e-04   0.001     19.286   2843.502    411.449   972.33979     -0.959    940.366   190.400   190.000    7.475e+01    2.272e-04   0.00001    1.022e+00    1.474e-02   8_10_f20r
9   0.965    1.424e-02    7.536e-04   0.001     18.447   2843.132    374.939   928.28491     -0.984    887.366   192.729   190.000    7.185e+01    2.496e-04   0.00002    1.023e+00    1.258e-02   8_10_g20
10   1.061    8.492e-03    4.503e-04   0.000     19.525   2843.448    423.809   985.34612     -0.944    952.175   209.495   210.000    7.481e+01    1.252e-04   0.00001    1.019e+00    8.534e-03   8_11_f20r
10   1.061    8.492e-03    4.503e-04   0.000     18.536   2843.130    382.334   933.85426     -0.969    893.003   209.527   210.000    7.237e+01    1.656e-04   0.00001    1.022e+00    8.435e-03   8_11_g20
11   1.157    5.206e-03    2.850e-04   0.000     18.612   2843.138    388.422   938.52616     -0.930    895.968   227.373   230.000    7.230e+01    9.908e-05   0.00001    1.026e+00    5.122e-03   8_12_g20
11   1.157    5.206e-03    2.850e-04   0.000     19.770   2843.488    437.478   998.94935     -0.924    965.094   229.015   230.000    7.493e+01    7.315e-05   0.00000    1.004e+00    5.255e-03   8_12_f20r
12   1.257    3.277e-03    2.136e-04   0.000     19.879   2843.477    447.386   1006.02992     -0.891    972.287   248.278   250.000    7.511e+01    4.465e-05   0.00000    1.003e+00    3.277e-03   8_13_f20r
13   1.362    2.561e-03    1.714e-04   0.000     19.901   2843.495    455.849   1009.30858     -0.851    976.843   267.841   270.000    7.541e+01    3.531e-05   0.00000    1.005e+00    2.597e-03   8_14_f20r
13   1.362    2.561e-03    1.714e-04   0.000     18.825   2843.500    405.915   951.98544     -0.986    904.828   271.642   270.000    7.182e+01    4.829e-05   0.00000    1.002e+00    2.488e-03   8_14_f30r
14   1.474    2.195e-03    1.761e-04   0.000     18.932   2843.494    418.908   959.88478     -0.982    915.544   290.927   290.000    7.252e+01    4.204e-05   0.00000    1.000e+00    2.195e-03   8_15_f30r
15   1.573    1.475e-03    1.134e-04   0.000     19.049   2843.476    433.762   968.80387     -0.978    928.204   310.551   310.000    7.325e+01    2.779e-05   0.00000    1.007e+00    1.475e-03   8_16_f30r
16   1.672    1.164e-03    8.515e-05   0.000     19.155   2843.498    448.412   977.32833     -0.973    940.232   329.662   330.000    7.380e+01    2.182e-05   0.00000    1.012e+00    1.175e-03   8_17_f30r
16   1.672    1.164e-03    8.515e-05   0.000     19.653   2843.492    466.784   1002.64247     -0.992    964.087   333.809   330.000    7.375e+01    1.796e-05   0.00000    1.013e+00    1.097e-03   8_17_d40
17   1.773    1.024e-03    6.847e-05   0.000     19.212   2843.491    459.849   983.06586     -0.960    947.388   348.409   350.000    7.387e+01    1.881e-05   0.00000    1.012e+00    1.019e-03   8_18_f30r
17   1.773    1.024e-03    6.847e-05   0.000     19.676   2843.483    476.689   1006.53938     -0.987    969.400   351.591   350.000    7.384e+01    1.695e-05   0.00000    1.012e+00    1.028e-03   8_18_d40
18   1.876    8.475e-04    5.700e-05   0.000     19.296   2843.491    468.787   989.12809     -0.933    950.493   367.316   370.000    7.321e+01    1.495e-05   0.00000    1.011e+00    8.283e-04   8_19_f30r
18   1.876    8.475e-04    5.700e-05   0.000     19.718   2843.479    488.299   1011.84294     -0.984    975.920   370.868   370.000    7.383e+01    1.411e-05   0.00000    1.012e+00    8.536e-04   8_19_d40
19   1.977    7.554e-04    5.176e-05   0.000     19.776   2843.489    501.560   1018.35720     -0.981    984.143   390.369   390.000    7.387e+01    1.247e-05   0.00000    1.011e+00    7.554e-04   8_20_d40
20   2.077    6.711e-04    4.522e-05   0.000     19.858   2843.509    517.663   1026.87423     -0.980    995.721   410.019   410.000    7.407e+01    1.099e-05   0.00000    1.011e+00    6.711e-04   8_21_d40
21   2.177    5.160e-04    3.583e-05   0.000     19.929   2843.479    534.971   1035.56411     -0.979   1008.413   429.731   430.000    7.435e+01    8.415e-06   0.00000    1.010e+00    5.160e-04   8_22_d40
22   2.277    4.307e-04    3.115e-05   0.000     19.946   2843.483    551.393   1042.08542     -0.978   1019.450   449.372   450.000    7.461e+01    7.092e-06   0.00000    1.009e+00    4.307e-04   8_23_d40
23   2.374    3.542e-04    2.859e-05   0.000     19.908   2843.507    565.256   1045.83697     -0.974   1026.826   468.571   470.000    7.468e+01    5.961e-06   0.00000    1.010e+00    3.542e-04   8_24_d40
24   2.469    3.099e-04    3.235e-05   0.000     19.838   2843.496    576.829   1047.72946     -0.965   1031.021   487.261   490.000    7.454e+01    5.348e-06   0.00000    1.011e+00    3.099e-04   8_25_d40


==> anc/numerical_results/pm_distribution_results_q1_85.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 85.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.072    9.102e+00    6.788e-01   0.679     19.629   2843.493    426.510   990.28613      0.032    987.755    19.428    10.000    8.196e+01    9.435e-02   0.00594    9.699e-01    9.102e+00   9_1_f00
1   0.151    4.972e+00    3.361e-01   0.336     19.614   2843.488    425.484   989.40608      0.127    985.811    33.127    30.000    8.282e+01    5.143e-02   0.00280    9.296e-01    4.972e+00   9_2_f00
2   0.249    2.187e+00    1.487e-01   0.149     19.625   2843.483    426.098   990.03514      0.085    985.548    51.103    50.000    8.349e+01    2.255e-02   0.00124    9.463e-01    2.187e+00   9_3_f00
3   0.358    8.421e-01    4.767e-02   0.084     19.636   2843.491    427.455   990.83875      0.051    985.703    70.389    70.000    8.378e+01    9.512e-03   0.00051    9.572e-01    9.249e-01   9_4_f00
3   0.358    8.421e-01    4.767e-02   0.084     18.959   2843.529    403.287   956.81463     -0.952    951.812    72.711    70.000    8.388e+01    1.096e-02   0.00065    1.043e+00    7.707e-01   9_4_f10r
4   0.455    3.826e-01    2.059e-02   0.021     19.649   2843.489    429.659   991.94213      0.028    986.475    89.760    90.000    8.392e+01    3.938e-03   0.00021    9.612e-01    3.839e-01   9_5_f00
4   0.455    3.826e-01    2.059e-02   0.021     19.126   2843.521    411.346   965.78909     -0.922    960.883    90.962    90.000    8.421e+01    5.296e-03   0.00026    1.016e+00    3.816e-01   9_5_f10r
5   0.553    1.781e-01    9.561e-03   0.010     19.646   2843.483    432.267   992.51854      0.012    987.214   109.430   110.000    8.406e+01    1.751e-03   0.00010    9.484e-01    1.704e-01   9_6_f00
5   0.553    1.781e-01    9.561e-03   0.010     19.346   2843.520    422.092   977.60557     -0.890    973.038   109.987   110.000    8.439e+01    2.462e-03   0.00012    1.007e+00    1.848e-01   9_6_f10r
6   0.655    8.565e-02    4.461e-03   0.006     19.637   2843.485    435.266   992.97831     -0.001    987.948   129.021   130.000    8.404e+01    8.582e-04   0.00005    9.529e-01    8.325e-02   9_7_f00
6   0.655    8.565e-02    4.461e-03   0.006     19.532   2843.528    432.548   987.99802     -0.837    984.168   129.173   130.000    8.455e+01    1.193e-03   0.00006    1.013e+00    9.301e-02   9_7_f10r
6   0.655    8.565e-02    4.461e-03   0.006     20.722   2843.486    476.653   1047.81609     -0.976   1043.585   132.802   130.000    8.454e+01    7.341e-04   0.00005    1.014e+00    7.676e-02   9_7_d20
7   0.756    4.473e-02    2.327e-03   0.002     19.637   2843.485    439.142   994.01652     -0.013    989.455   148.102   150.000    8.396e+01    4.439e-04   0.00004    9.450e-01    4.300e-02   9_8_f00
7   0.756    4.473e-02    2.327e-03   0.002     19.553   2843.517    437.728   990.23738     -0.753    987.366   148.744   150.000    8.458e+01    5.976e-04   0.00003    1.013e+00    4.670e-02   9_8_f10r
7   0.756    4.473e-02    2.327e-03   0.002     20.730   2843.493    482.849   1049.91237     -0.956   1048.312   150.746   150.000    8.527e+01    4.226e-04   0.00002    1.011e+00    4.339e-02   9_8_d20
8   0.857    2.513e-02    1.356e-03   0.002     19.658   2843.495    443.869   996.19845     -0.034    992.185   164.808   170.000    8.386e+01    4.046e-04   0.00007    8.902e-01    3.923e-02   9_9_f00
8   0.857    2.513e-02    1.356e-03   0.002     19.555   2843.539    442.993   991.79999     -0.684    990.089   168.509   170.000    8.454e+01    3.281e-04   0.00002    1.007e+00    2.560e-02   9_9_f10r
8   0.857    2.513e-02    1.356e-03   0.002     20.729   2843.502    489.427   1051.75154     -0.937   1052.812   169.900   170.000    8.573e+01    2.425e-04   0.00001    1.007e+00    2.438e-02   9_9_d20
9   0.960    1.386e-02    7.174e-04   0.001     19.566   2843.526    450.060   994.26534     -0.644    994.823   187.969   190.000    8.475e+01    1.712e-04   0.00001    1.001e+00    1.333e-02   9_10_f10r
9   0.960    1.386e-02    7.174e-04   0.001     20.736   2843.482    497.678   1054.45153     -0.908   1059.041   189.062   190.000    8.625e+01    1.392e-04   0.00001    1.006e+00    1.380e-02   9_10_d20
9   0.960    1.386e-02    7.174e-04   0.001     18.835   2843.498    418.385   955.78150     -0.977    949.959   191.040   190.000    8.251e+01    2.500e-04   0.00001    1.018e+00    1.422e-02   9_10_f20r
10   1.061    8.700e-03    4.619e-04   0.001     19.588   2843.528    458.491   997.58278     -0.629   1001.311   206.020   210.000    8.512e+01    1.386e-04   0.00002    9.953e-01    1.075e-02   9_11_f10r
10   1.061    8.700e-03    4.619e-04   0.001     20.740   2843.475    506.706   1057.31111     -0.867   1065.609   208.877   210.000    8.662e+01    8.414e-05   0.00000    1.002e+00    8.264e-03   9_11_d20
10   1.061    8.700e-03    4.619e-04   0.001     18.947   2843.506    431.263   963.99465     -0.971    962.362   210.318   210.000    8.329e+01    1.546e-04   0.00001    1.018e+00    8.892e-03   9_11_f20r
11   1.161    5.377e-03    2.995e-04   0.000     20.726   2843.485    515.786   1059.58549     -0.830   1071.716   228.679   230.000    8.687e+01    5.337e-05   0.00000    9.970e-01    5.176e-03   9_12_d20
11   1.161    5.377e-03    2.995e-04   0.000     19.043   2843.458    444.732   971.75893     -0.962    974.995   229.598   230.000    8.403e+01    9.506e-05   0.00000    1.017e+00    5.511e-03   9_12_f20r
12   1.258    3.547e-03    2.118e-04   0.000     20.726   2843.494    527.099   1063.17030     -0.811   1080.278   248.429   250.000    8.728e+01    4.001e-05   0.00000    9.916e-01    3.830e-03   9_13_d20
12   1.258    3.547e-03    2.118e-04   0.000     19.055   2843.491    455.372   975.47405     -0.944    983.293   248.454   250.000    8.451e+01    6.015e-05   0.00000    1.019e+00    3.451e-03   9_13_f20r
13   1.355    2.451e-03    1.920e-04   0.000     19.054   2843.493    463.241   977.88412     -0.905    987.180   267.541   270.000    8.415e+01    4.297e-05   0.00000    1.021e+00    2.451e-03   9_14_f20r
14   1.585    1.438e-03    3.746e-04   0.000     20.933   2843.833    576.895   1088.02080     -0.988   1121.521   312.789   310.000    8.799e+01    1.631e-05   0.00000    1.009e+00    1.438e-03   9_16_c40
15   1.679    1.776e-03    2.161e-04   0.000     20.866   2843.828    585.850   1088.78457     -0.982   1125.366   331.304   330.000    8.771e+01    2.087e-05   0.00000    1.010e+00    1.776e-03   9_17_c40
16   1.778    1.195e-03    1.196e-04   0.000     20.786   2843.839    595.721   1089.55153     -0.978   1129.505   350.909   350.000    8.742e+01    1.461e-05   0.00000    1.009e+00    1.195e-03   9_18_c40
17   1.877    9.584e-04    8.388e-05   0.000     20.692   2843.858    606.749   1090.36918     -0.975   1134.718   370.480   370.000    8.726e+01    1.223e-05   0.00000    1.010e+00    9.584e-04   9_19_c40
18   1.976    8.171e-04    6.726e-05   0.000     20.590   2843.830    619.971   1091.94240     -0.972   1142.327   390.073   390.000    8.734e+01    1.089e-05   0.00000    1.013e+00    8.171e-04   9_20_c40
19   2.077    7.314e-04    5.881e-05   0.000     20.526   2843.841    635.723   1096.10789     -0.970   1152.625   409.934   410.000    8.739e+01    1.009e-05   0.00000    1.014e+00    7.314e-04   9_21_c40
20   2.178    6.465e-04    5.269e-05   0.000     20.480   2843.821    653.185   1101.89451     -0.972   1164.613   429.900   430.000    8.742e+01    9.203e-06   0.00000    1.014e+00    6.465e-04   9_22_c40
21   2.278    6.005e-04    4.975e-05   0.000     20.423   2843.849    670.567   1107.54190     -0.974   1176.139   449.687   450.000    8.738e+01    8.839e-06   0.00000    1.014e+00    6.005e-04   9_23_c40
22   2.379    4.578e-04    4.191e-05   0.000     20.312   2843.806    686.588   1111.03241     -0.974   1185.499   469.472   470.000    8.729e+01    7.057e-06   0.00000    1.013e+00    4.578e-04   9_24_c40
23   2.480    3.553e-04    3.407e-05   0.000     20.176   2843.837    701.350   1113.38608     -0.972   1193.084   488.857   490.000    8.710e+01    5.642e-06   0.00000    1.011e+00    3.478e-04   9_25_c40
23   2.480    3.553e-04    3.407e-05   0.000     22.350   2843.565    805.156   1232.54356     -0.967   1321.359   491.095   490.000    8.932e+01    3.550e-06   0.00000    1.011e+00    3.775e-04   9_25_b50
24   2.583    3.151e-04    3.545e-05   0.000     20.059   2843.828    714.463   1115.84072     -0.967   1198.306   508.073   510.000    8.660e+01    5.585e-06   0.00000    1.012e+00    3.297e-04   9_26_c40
24   2.583    3.151e-04    3.545e-05   0.000     22.301   2843.573    826.315   1241.33595     -0.973   1335.885   510.848   510.000    8.922e+01    2.967e-06   0.00000    1.010e+00    3.047e-04   9_26_b50
25   2.689    2.411e-04    3.236e-05   0.000     22.213   2843.565    846.869   1248.95861     -0.977   1349.215   530.709   530.000    8.909e+01    2.451e-06   0.00000    1.011e+00    2.411e-04   9_27_b50
26   2.789    1.856e-04    2.394e-05   0.000     22.065   2843.555    865.417   1254.16890     -0.979   1359.862   550.353   550.000    8.890e+01    1.995e-06   0.00000    1.012e+00    1.856e-04   9_28_b50
27   2.888    1.330e-04    1.888e-05   0.000     21.830   2843.560    880.932   1255.56413     -0.979   1366.543   569.907   570.000    8.865e+01    1.542e-06   0.00000    1.012e+00    1.330e-04   9_29_b50
28   2.983    1.049e-04    1.985e-05   0.000     21.378   2843.556    890.885   1248.08504     -0.979   1366.633   588.729   590.000    8.857e+01    1.380e-06   0.00000    1.012e+00    1.049e-04   9_30_b50
29   3.069    8.714e-05    4.399e-05   0.000     20.955   2843.554    897.807   1240.11675     -0.976   1364.053   605.597   610.000    8.832e+01    1.289e-06   0.00000    1.012e+00    8.714e-05   9_31_b50


==> anc/numerical_results/pm_distribution_results_q1_95.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 95.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.073    8.934e+00    6.708e-01   0.671     19.559   2843.490    426.184   987.34357      0.039    987.304    19.500    10.000    8.932e+01    9.430e-02   0.00599    9.230e-01    8.934e+00   10_1_f00
1   0.151    4.606e+00    3.090e-01   0.309     19.490   2843.487    425.606   984.39034      0.079    985.978    33.156    30.000    9.178e+01    4.934e-02   0.00266    8.770e-01    4.606e+00   10_2_f00
2   0.248    2.092e+00    1.413e-01   0.141     19.427   2843.488    426.439   982.07849      0.032    986.035    50.877    50.000    9.298e+01    2.281e-02   0.00124    8.948e-01    2.092e+00   10_3_f00
3   0.349    8.527e-01    5.681e-02   0.057     19.392   2843.492    429.116   981.38575     -0.010    988.014    70.199    70.000    9.338e+01    9.411e-03   0.00050    9.218e-01    8.527e-01   10_4_f00
4   0.455    3.725e-01    2.043e-02   0.020     19.379   2843.503    433.509   982.06715     -0.046    991.812    89.529    90.000    9.366e+01    4.151e-03   0.00022    9.335e-01    3.733e-01   10_5_f00
4   0.455    3.725e-01    2.043e-02   0.020     18.862   2843.543    414.683   955.89960     -0.948    965.493    91.322    90.000    9.331e+01    5.553e-03   0.00030    1.030e+00    3.716e-01   10_5_f10r
5   0.554    1.797e-01    9.770e-03   0.010     19.364   2843.481    438.508   982.83050     -0.073    995.869   109.032   110.000    9.372e+01    1.947e-03   0.00011    9.469e-01    1.735e-01   10_6_f00
5   0.554    1.797e-01    9.770e-03   0.010     19.003   2843.529    425.853   964.72889     -0.932    978.210   110.269   110.000    9.378e+01    2.722e-03   0.00013    1.033e+00    1.852e-01   10_6_f10r
6   0.652    8.888e-02    4.952e-03   0.005     19.348   2843.490    444.475   983.90945     -0.098   1000.707   128.505   130.000    9.381e+01    9.708e-04   0.00006    9.503e-01    8.571e-02   10_7_f00
6   0.652    8.888e-02    4.952e-03   0.005     19.124   2843.522    437.508   972.91497     -0.910    991.019   129.118   130.000    9.431e+01    1.317e-03   0.00006    1.025e+00    9.086e-02   10_7_f10r
7   0.757    4.522e-02    2.388e-03   0.002     19.342   2843.483    451.493   985.70535     -0.122   1006.461   147.850   150.000    9.383e+01    5.056e-04   0.00005    9.555e-01    4.428e-02   10_8_f00
7   0.757    4.522e-02    2.388e-03   0.002     19.145   2843.545    446.348   976.36091     -0.860    999.250   148.623   150.000    9.457e+01    6.884e-04   0.00003    1.016e+00    4.721e-02   10_8_f10r
7   0.757    4.522e-02    2.388e-03   0.002     20.135   2843.494    482.762   1026.45108     -0.969   1048.032   151.506   150.000    9.402e+01    4.952e-04   0.00003    1.012e+00    4.345e-02   10_8_d20
8   0.859    2.518e-02    1.370e-03   0.001     19.100   2843.511    452.666   976.44822     -0.791   1003.477   168.077   170.000    9.441e+01    3.882e-04   0.00002    1.025e+00    2.618e-02   10_9_f10r
8   0.859    2.518e-02    1.370e-03   0.001     20.110   2843.498    491.165   1028.00549     -0.955   1054.959   170.655   170.000    9.442e+01    2.875e-04   0.00001    1.012e+00    2.451e-02   10_9_d20
9   0.960    1.461e-02    8.304e-04   0.001     19.059   2843.528    459.356   976.88016     -0.741   1007.652   187.639   190.000    9.404e+01    2.254e-04   0.00002    1.027e+00    1.494e-02   10_10_f10r
9   0.960    1.461e-02    8.304e-04   0.001     20.083   2843.479    500.603   1029.93453     -0.943   1062.704   189.977   190.000    9.476e+01    1.748e-04   0.00001    1.014e+00    1.450e-02   10_10_d20
10   1.061    9.179e-03    5.674e-04   0.001     20.112   2843.503    513.241   1035.13961     -0.930   1074.085   209.625   210.000    9.505e+01    1.119e-04   0.00001    1.014e+00    9.179e-03   10_11_d20
11   1.161    5.893e-03    3.702e-04   0.000     20.145   2843.469    527.061   1040.99142     -0.919   1086.440   229.372   230.000    9.530e+01    7.255e-05   0.00000    1.015e+00    5.893e-03   10_12_d20
12   1.260    4.162e-03    2.721e-04   0.000     20.094   2843.481    539.078   1043.21787     -0.905   1095.928   248.925   250.000    9.561e+01    5.278e-05   0.00000    1.017e+00    4.162e-03   10_13_d20
13   1.361    3.211e-03    2.282e-04   0.000     19.963   2843.500    549.464   1042.02038     -0.885   1102.698   268.646   270.000    9.594e+01    4.273e-05   0.00000    1.013e+00    3.211e-03   10_14_d20
14   1.459    2.396e-03    2.071e-04   0.000     19.808   2843.482    559.418   1039.94526     -0.868   1108.502   288.108   290.000    9.616e+01    3.366e-05   0.00000    1.012e+00    2.396e-03   10_15_d20
15   1.682    1.704e-03    2.596e-04   0.000     20.109   2843.834    584.252   1060.56088     -0.989   1123.030   331.889   330.000    9.214e+01    2.446e-05   0.00000    1.010e+00    1.704e-03   10_17_c40
16   1.777    1.142e-03    1.299e-04   0.000     19.918   2843.828    594.033   1057.51001     -0.985   1127.350   350.818   350.000    9.228e+01    1.755e-05   0.00000    1.012e+00    1.142e-03   10_18_c40
17   1.876    1.091e-03    1.035e-04   0.000     19.794   2843.827    605.228   1057.61634     -0.983   1132.888   370.178   370.000    9.204e+01    1.766e-05   0.00000    1.012e+00    1.091e-03   10_19_c40
18   1.975    8.331e-04    8.028e-05   0.000     19.709   2843.815    618.525   1060.21949     -0.983   1140.598   389.783   390.000    9.173e+01    1.406e-05   0.00000    1.011e+00    8.331e-04   10_20_c40
19   2.082    6.830e-04    5.480e-05   0.000     19.666   2843.830    634.173   1065.47624     -0.984   1150.836   409.527   410.000    9.141e+01    1.321e-05   0.00000    1.010e+00    7.588e-04   10_21_c40
19   2.082    6.830e-04    5.480e-05   0.000     21.791   2843.549    751.806   1189.63332     -0.988   1297.868   411.967   410.000    9.583e+01    6.208e-06   0.00000    1.012e+00    6.207e-04   10_21_b50
20   2.180    5.978e-04    4.584e-05   0.000     19.637   2843.823    651.167   1072.07164     -0.984   1162.397   429.194   430.000    9.110e+01    1.109e-05   0.00000    1.010e+00    6.208e-04   10_22_c40
20   2.180    5.978e-04    4.584e-05   0.000     21.665   2843.559    761.616   1190.14460     -0.985   1300.562   430.608   430.000    9.501e+01    6.190e-06   0.00000    1.014e+00    5.882e-04   10_22_b50
21   2.280    5.446e-04    4.078e-05   0.000     19.631   2843.829    669.362   1080.21702     -0.986   1175.170   448.650   450.000    9.076e+01    1.181e-05   0.00000    1.010e+00    6.482e-04   10_23_c40
21   2.280    5.446e-04    4.078e-05   0.000     21.589   2843.556    774.662   1193.95514     -0.984   1306.365   450.250   450.000    9.418e+01    5.783e-06   0.00000    1.014e+00    5.285e-04   10_23_b50
22   2.380    3.964e-04    3.170e-05   0.000     19.635   2843.826    688.444   1089.39190     -0.989   1188.921   467.616   470.000    9.046e+01    5.857e-06   0.00000    1.008e+00    3.161e-04   10_24_c40
22   2.380    3.964e-04    3.170e-05   0.000     21.508   2843.555    789.510   1198.66256     -0.983   1313.959   469.973   470.000    9.350e+01    4.584e-06   0.00000    1.014e+00    4.025e-04   10_24_b50
23   2.481    3.077e-04    2.639e-05   0.000     21.440   2843.559    806.195   1204.88973     -0.983   1323.413   489.719   490.000    9.291e+01    3.635e-06   0.00000    1.014e+00    3.077e-04   10_25_b50
24   2.582    2.385e-04    2.250e-05   0.000     21.370   2843.564    824.099   1211.93447     -0.984   1333.893   509.620   510.000    9.236e+01    2.926e-06   0.00000    1.014e+00    2.385e-04   10_26_b50
25   2.682    1.983e-04    2.093e-05   0.000     21.260   2843.545    841.750   1217.92523     -0.985   1343.760   529.400   530.000    9.187e+01    2.550e-06   0.00000    1.014e+00    1.983e-04   10_27_b50
26   2.783    1.597e-04    2.039e-05   0.000     21.095   2843.554    858.810   1222.27321     -0.986   1352.512   549.241   550.000    9.144e+01    2.182e-06   0.00000    1.012e+00    1.597e-04   10_28_b50
27   2.882    1.199e-04    2.121e-05   0.000     20.912   2843.562    875.665   1226.37717     -0.988   1360.834   568.819   570.000    9.100e+01    1.747e-06   0.00000    1.010e+00    1.199e-04   10_29_b50
28   2.972    9.608e-05    3.522e-05   0.000     20.743   2843.560    891.161   1230.40487     -0.990   1368.404   586.495   590.000    9.058e+01    1.485e-06   0.00000    1.009e+00    9.608e-05   10_30_b50


==> anc/numerical_results/pm_distribution_results_q2_105.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 105.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.157    4.286e+00    3.400e-01   0.340     20.138   4703.230   1117.304   1819.47020     -0.023   1825.766    33.680    30.000    1.003e+02    4.001e-03   0.00027    8.679e-01    4.286e+00   11_2_f00
1   0.250    1.743e+00    1.367e-01   0.137     20.034   4703.229   1117.507   1813.79936     -0.049   1825.099    51.279    50.000    1.019e+02    1.686e-03   0.00011    8.638e-01    1.743e+00   11_3_f00
2   0.351    7.441e-01    4.896e-02   0.049     19.951   4703.238   1121.165   1810.87200     -0.108   1827.833    70.287    70.000    1.029e+02    7.224e-04   0.00005    8.704e-01    7.223e-01   11_4_f00
2   0.351    7.441e-01    4.896e-02   0.049     19.402   4703.246   1076.865   1759.74773     -0.870   1777.886    70.353    70.000    1.038e+02    1.027e-03   0.00009    9.943e-01    7.887e-01   11_4_f10r
3   0.454    3.407e-01    1.974e-02   0.020     19.869   4703.221   1125.955   1808.55357     -0.168   1831.343    89.909    90.000    1.033e+02    3.396e-04   0.00002    8.943e-01    3.270e-01   11_5_f00
3   0.454    3.407e-01    1.974e-02   0.020     19.410   4703.255   1088.884   1765.76341     -0.867   1789.542    90.347    90.000    1.038e+02    4.891e-04   0.00004    9.804e-01    3.675e-01   11_5_f10r
3   0.454    3.407e-01    1.974e-02   0.020     21.727   4703.249   1284.888   1983.76771     -0.857   2008.193    90.651    90.000    1.044e+02    2.140e-04   0.00002    9.780e-01    3.386e-01   11_5_d20
4   0.554    1.569e-01    8.900e-03   0.009     19.805   4703.245   1133.205   1808.43252     -0.209   1837.153   109.591   110.000    1.035e+02    1.589e-04   0.00001    9.030e-01    1.481e-01   11_6_f00
4   0.554    1.569e-01    8.900e-03   0.009     19.432   4703.245   1102.701   1773.44476     -0.877   1802.764   110.118   110.000    1.037e+02    2.206e-04   0.00002    9.883e-01    1.628e-01   11_6_f10r
4   0.554    1.569e-01    8.900e-03   0.009     21.662   4703.245   1292.683   1984.11841     -0.859   2014.508   110.146   110.000    1.045e+02    1.087e-04   0.00001    9.780e-01    1.647e-01   11_6_d20
5   0.655    7.883e-02    4.456e-03   0.004     19.749   4703.218   1142.597   1809.85852     -0.250   1844.883   129.444   130.000    1.037e+02    8.604e-05   0.00001    9.230e-01    7.766e-02   11_7_f00
5   0.655    7.883e-02    4.456e-03   0.004     19.460   4703.277   1118.897   1782.71918     -0.887   1818.190   129.860   130.000    1.039e+02    1.081e-04   0.00001    9.896e-01    7.847e-02   11_7_f10r
5   0.655    7.883e-02    4.456e-03   0.004     21.598   4703.233   1302.285   1985.44395     -0.858   2022.295   130.175   130.000    1.047e+02    5.545e-05   0.00000    9.864e-01    8.040e-02   11_7_d20
6   0.757    4.119e-02    2.375e-03   0.002     19.685   4703.231   1152.406   1811.07328     -0.285   1852.617   149.290   150.000    1.039e+02    4.450e-05   0.00000    9.453e-01    3.871e-02   11_8_f00
6   0.757    4.119e-02    2.375e-03   0.002     19.483   4703.261   1135.130   1791.75124     -0.893   1833.151   149.742   150.000    1.038e+02    5.667e-05   0.00000    9.878e-01    4.040e-02   11_8_f10r
6   0.757    4.119e-02    2.375e-03   0.002     21.520   4703.274   1311.634   1986.07440     -0.858   2029.380   149.986   150.000    1.047e+02    3.191e-05   0.00000    9.916e-01    4.413e-02   11_8_d20
7   0.858    2.467e-02    1.462e-03   0.001     19.634   4703.239   1163.900   1813.94278     -0.322   1861.774   169.170   170.000    1.039e+02    2.862e-05   0.00000    9.530e-01    2.404e-02   11_9_f00
7   0.858    2.467e-02    1.462e-03   0.001     19.496   4703.238   1151.927   1800.59768     -0.899   1848.286   169.519   170.000    1.038e+02    3.292e-05   0.00000    9.996e-01    2.296e-02   11_9_f10r
7   0.858    2.467e-02    1.462e-03   0.001     21.443   4703.253   1322.600   1987.57873     -0.860   2037.766   169.952   170.000    1.048e+02    2.010e-05   0.00000    9.847e-01    2.649e-02   11_9_d20
8   0.959    1.383e-02    8.697e-04   0.001     19.585   4703.238   1175.972   1817.25355     -0.347   1871.186   188.743   190.000    1.038e+02    1.489e-05   0.00000    9.625e-01    1.209e-02   11_10_f00
8   0.959    1.383e-02    8.697e-04   0.001     19.480   4703.255   1166.683   1807.05345     -0.902   1860.701   189.141   190.000    1.036e+02    2.200e-05   0.00000    9.978e-01    1.489e-02   11_10_f10r
8   0.959    1.383e-02    8.697e-04   0.001     21.354   4703.258   1333.830   1988.72277     -0.861   2045.935   190.184   190.000    1.049e+02    1.107e-05   0.00000    9.914e-01    1.384e-02   11_10_d20
9   1.061    9.524e-03    6.306e-04   0.001     19.539   4703.231   1188.239   1820.94460     -0.369   1880.313   208.582   210.000    1.034e+02    1.396e-05   0.00000    9.768e-01    1.096e-02   11_11_f00
9   1.061    9.524e-03    6.306e-04   0.001     19.459   4703.231   1179.896   1812.50634     -0.898   1870.948   208.736   210.000    1.031e+02    1.387e-05   0.00000    1.006e+00    9.099e-03   11_11_f10r
9   1.061    9.524e-03    6.306e-04   0.001     21.250   4703.259   1345.463   1989.42959     -0.859   2054.170   210.077   210.000    1.051e+02    8.051e-06   0.00000    9.993e-01    9.527e-03   11_11_d20
10   1.162    6.563e-03    4.650e-04   0.001     19.497   4703.224   1196.936   1823.15974     -0.374   1885.140   227.932   230.000    1.024e+02    7.817e-06   0.00000    9.770e-01    5.960e-03   11_12_f00
10   1.162    6.563e-03    4.650e-04   0.001     19.440   4703.237   1191.747   1817.51543     -0.886   1879.248   228.285   230.000    1.023e+02    1.357e-05   0.00000    1.004e+00    8.650e-03   11_12_f10r
10   1.162    6.563e-03    4.650e-04   0.001     21.129   4703.261   1356.464   1989.10489     -0.854   2061.271   229.990   230.000    1.052e+02    5.706e-06   0.00000    1.000e+00    6.358e-03   11_12_d20
11   1.264    4.254e-03    3.320e-04   0.000     19.413   4703.241   1202.076   1821.34868     -0.870   1885.651   247.039   250.000    1.014e+02    5.773e-06   0.00000    1.004e+00    3.575e-03   11_13_f10r
11   1.264    4.254e-03    3.320e-04   0.000     19.470   4703.230   1207.430   1827.09419     -0.377   1891.450   247.669   250.000    1.013e+02    4.381e-06   0.00000    1.003e+00    3.260e-03   11_13_f00
11   1.264    4.254e-03    3.320e-04   0.000     21.006   4703.282   1368.655   1989.43570     -0.852   2069.250   249.902   250.000    1.052e+02    4.114e-06   0.00000    1.004e+00    4.309e-03   11_13_d20
12   1.368    3.298e-03    2.495e-04   0.000     20.874   4703.259   1380.913   1989.50821     -0.852   2076.898   269.752   270.000    1.053e+02    3.573e-06   0.00000    1.011e+00    3.506e-03   11_14_d20
12   1.368    3.298e-03    2.495e-04   0.000     22.844   4703.243   1572.964   2187.19186     -0.946   2285.362   271.857   270.000    1.079e+02    1.563e-06   0.00000    1.003e+00    2.673e-03   11_14_c40
13   1.469    2.224e-03    1.705e-04   0.000     20.738   4703.237   1394.444   1990.21320     -0.855   2085.500   289.691   290.000    1.053e+02    2.519e-06   0.00000    1.011e+00    2.308e-03   11_15_d20
13   1.469    2.224e-03    1.705e-04   0.000     22.745   4703.249   1582.029   2187.68028     -0.944   2289.231   290.976   290.000    1.069e+02    1.278e-06   0.00000    1.007e+00    2.066e-03   11_15_c40
14   1.570    1.766e-03    1.343e-04   0.000     20.606   4703.243   1410.095   1992.53074     -0.864   2096.022   309.607   310.000    1.054e+02    1.959e-06   0.00000    1.015e+00    1.674e-03   11_16_d20
14   1.570    1.766e-03    1.343e-04   0.000     22.647   4703.242   1593.395   2189.63458     -0.941   2295.040   310.620   310.000    1.061e+02    1.245e-06   0.00000    1.006e+00    1.902e-03   11_16_c40
15   1.672    1.187e-03    9.646e-05   0.000     20.486   4703.246   1426.471   1996.03645     -0.872   2107.005   329.323   330.000    1.053e+02    1.573e-06   0.00000    1.012e+00    1.259e-03   11_17_d20
15   1.672    1.187e-03    9.646e-05   0.000     22.525   4703.242   1606.332   2191.47389     -0.942   2302.114   330.404   330.000    1.055e+02    7.943e-07   0.00000    1.013e+00    1.138e-03   11_17_c40
16   1.773    9.309e-04    7.884e-05   0.000     20.412   4703.246   1441.804   2001.30192     -0.871   2116.494   348.946   350.000    1.046e+02    1.575e-06   0.00000    1.013e+00    1.200e-03   11_18_d20
16   1.773    9.309e-04    7.884e-05   0.000     22.373   4703.260   1620.057   2192.65966     -0.944   2309.596   350.355   350.000    1.052e+02    6.405e-07   0.00000    1.011e+00    8.522e-04   11_18_c40
17   1.874    7.857e-04    6.936e-05   0.000     20.368   4703.245   1454.540   2006.58279     -0.858   2122.780   368.539   370.000    1.034e+02    1.209e-06   0.00000    1.010e+00    8.878e-04   11_19_d20
17   1.874    7.857e-04    6.936e-05   0.000     22.198   4703.247   1633.413   2192.75337     -0.946   2316.332   370.227   370.000    1.050e+02    6.265e-07   0.00000    1.018e+00    7.689e-04   11_19_c40
18   1.975    5.905e-04    5.635e-05   0.000     20.320   4703.241   1465.797   2010.91017     -0.839   2127.197   387.864   390.000    1.022e+02    1.425e-06   0.00000    1.012e+00    1.011e-03   11_20_d20
18   1.975    5.905e-04    5.635e-05   0.000     22.044   4703.246   1648.699   2195.15869     -0.949   2324.833   389.971   390.000    1.047e+02    5.077e-07   0.00000    1.016e+00    5.780e-04   11_20_c40
19   2.076    4.065e-04    4.349e-05   0.000     21.911   4703.238   1665.499   2199.54096     -0.951   2334.507   409.954   410.000    1.042e+02    3.831e-07   0.00000    1.017e+00    4.065e-04   11_21_c40
20   2.177    3.478e-04    3.915e-05   0.000     21.789   4703.241   1683.374   2205.24945     -0.954   2345.062   429.756   430.000    1.038e+02    3.507e-07   0.00000    1.016e+00    3.478e-04   11_22_c40
21   2.281    2.519e-04    3.106e-05   0.000     21.692   4703.273   1702.645   2213.09965     -0.957   2356.752   449.606   450.000    1.032e+02    2.745e-07   0.00000    1.015e+00    2.561e-04   11_23_c40
21   2.281    2.519e-04    3.106e-05   0.000     25.012   4701.236   2082.032   2577.65829     -0.940   2759.447   452.942   450.000    1.091e+02    1.042e-07   0.00000    1.004e+00    2.322e-04   11_23_b50
22   2.385    1.440e-04    2.064e-05   0.000     21.600   4703.232   1722.432   2221.64693     -0.961   2368.668   469.438   470.000    1.026e+02    2.679e-07   0.00000    1.012e+00    2.353e-04   11_24_c40
22   2.385    1.440e-04    2.064e-05   0.000     24.913   4701.235   2105.882   2589.48834     -0.942   2776.053   471.347   470.000    1.086e+02    4.493e-08   0.00000    1.007e+00    9.418e-05   11_24_b50
23   2.483    1.297e-04    1.755e-05   0.000     21.491   4703.238   1741.515   2229.28900     -0.964   2379.584   489.094   490.000    1.020e+02    1.091e-07   0.00000    1.010e+00    8.981e-05   11_25_c40
23   2.483    1.297e-04    1.755e-05   0.000     24.733   4701.204   2127.583   2597.37023     -0.946   2789.577   490.843   490.000    1.082e+02    8.891e-08   0.00000    1.009e+00    1.711e-04   11_25_b50
24   2.585    1.143e-04    1.494e-05   0.000     21.390   4703.267   1759.946   2237.04815     -0.967   2389.638   508.449   510.000    1.013e+02    1.728e-07   0.00000    1.008e+00    1.338e-04   11_26_c40
24   2.585    1.143e-04    1.494e-05   0.000     24.529   4701.275   2148.548   2604.30460     -0.950   2801.951   510.480   510.000    1.077e+02    6.345e-08   0.00000    1.011e+00    1.113e-04   11_26_b50
25   2.685    8.828e-05    1.210e-05   0.000     21.298   4703.228   1776.947   2244.42151     -0.968   2398.598   526.399   530.000    1.007e+02    1.308e-07   0.00000    1.008e+00    9.570e-05   11_27_c40
25   2.685    8.828e-05    1.210e-05   0.000     24.332   4701.220   2169.710   2611.87266     -0.954   2814.208   530.167   530.000    1.072e+02    5.500e-08   0.00000    1.013e+00    8.806e-05   11_27_b50
26   2.786    8.096e-05    1.124e-05   0.000     24.121   4701.244   2189.120   2618.13090     -0.957   2824.320   549.864   550.000    1.065e+02    5.562e-08   0.00000    1.014e+00    8.096e-05   11_28_b50
27   2.885    8.278e-05    1.183e-05   0.000     23.924   4701.233   2205.859   2623.29080     -0.959   2831.437   569.376   570.000    1.058e+02    6.224e-08   0.00000    1.015e+00    8.278e-05   11_29_b50
28   2.985    5.085e-05    1.058e-05   0.000     23.785   4701.221   2217.851   2627.17208     -0.957   2833.236   588.975   590.000    1.046e+02    4.112e-08   0.00000    1.012e+00    5.085e-05   11_30_b50
29   3.084    4.896e-05    1.387e-05   0.000     23.646   4701.234   2227.465   2629.53030     -0.955   2832.273   608.566   610.000    1.033e+02    4.250e-08   0.00000    1.010e+00    4.896e-05   11_31_b50
30   3.182    8.980e-06    1.060e-05   0.000     23.499   4701.237   2236.204   2631.11806     -0.952   2830.277   627.912   630.000    1.021e+02    8.377e-09   0.00000    1.006e+00    8.980e-06   11_32_b50


==> anc/numerical_results/pm_distribution_results_q2_115.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 115.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.157    4.459e+00    3.555e-01   0.355     20.032   4703.241   1115.929   1812.92283     -0.068   1824.222    33.614    30.000    1.091e+02    4.309e-03   0.00030    9.221e-01    4.459e+00   12_2_f00
1   0.250    1.880e+00    1.487e-01   0.149     19.876   4703.224   1116.200   1804.38097     -0.109   1823.664    50.742    50.000    1.116e+02    1.916e-03   0.00013    8.846e-01    1.880e+00   12_3_f00
2   0.349    7.843e-01    6.138e-02   0.061     19.775   4703.243   1123.237   1802.09306     -0.232   1830.160    70.309    70.000    1.125e+02    8.374e-04   0.00006    9.061e-01    7.843e-01   12_4_f00
3   0.451    3.470e-01    2.339e-02   0.030     19.210   4703.242   1091.687   1755.95649     -0.915   1792.773    89.728    90.000    1.129e+02    5.520e-04   0.00005    1.002e+00    3.901e-01   12_5_f10r
3   0.451    3.470e-01    2.339e-02   0.030     19.728   4703.231   1136.176   1805.64660     -0.362   1842.834    89.775    90.000    1.132e+02    3.666e-04   0.00002    9.187e-01    3.312e-01   12_5_f00
4   0.553    1.690e-01    1.011e-02   0.010     19.221   4703.243   1108.335   1764.48558     -0.928   1809.236   109.181   110.000    1.126e+02    2.686e-04   0.00003    1.004e+00    1.858e-01   12_6_f10r
4   0.553    1.690e-01    1.011e-02   0.010     19.660   4703.228   1148.252   1807.71008     -0.438   1854.072   109.287   110.000    1.135e+02    1.863e-04   0.00001    9.473e-01    1.613e-01   12_6_f00
4   0.553    1.690e-01    1.011e-02   0.010     21.321   4703.244   1291.471   1965.82328     -0.893   2013.152   110.301   110.000    1.140e+02    1.243e-04   0.00001    9.852e-01    1.710e-01   12_6_d20
5   0.654    8.269e-02    5.040e-03   0.005     19.587   4703.228   1161.011   1810.00049     -0.481   1865.589   128.981   130.000    1.137e+02    9.525e-05   0.00001    9.608e-01    7.903e-02   12_7_f00
5   0.654    8.269e-02    5.040e-03   0.005     19.245   4703.245   1126.724   1774.70681     -0.940   1827.098   129.177   130.000    1.120e+02    1.204e-04   0.00001    9.962e-01    8.176e-02   12_7_f10r
5   0.654    8.269e-02    5.040e-03   0.005     21.174   4703.245   1298.699   1961.81268     -0.895   2018.349   130.132   130.000    1.141e+02    6.811e-05   0.00000    9.948e-01    8.748e-02   12_7_d20
6   0.756    4.598e-02    2.919e-03   0.003     19.506   4703.233   1173.544   1811.83075     -0.516   1876.390   148.666   150.000    1.136e+02    5.557e-05   0.00000    9.641e-01    4.401e-02   12_8_f00
6   0.756    4.598e-02    2.919e-03   0.003     19.288   4703.249   1147.481   1787.20576     -0.954   1847.170   148.860   150.000    1.116e+02    7.168e-05   0.00001    1.008e+00    4.806e-02   12_8_f10r
6   0.756    4.598e-02    2.919e-03   0.003     21.015   4703.245   1306.456   1957.56821     -0.894   2023.652   150.111   150.000    1.142e+02    3.924e-05   0.00000    9.947e-01    4.689e-02   12_8_d20
7   0.859    2.388e-02    1.709e-03   0.002     19.444   4703.235   1186.484   1815.02491     -0.541   1887.265   167.975   170.000    1.131e+02    2.968e-05   0.00000    9.809e-01    2.256e-02   12_9_f00
7   0.859    2.388e-02    1.709e-03   0.002     20.832   4703.259   1313.354   1951.76675     -0.895   2027.528   170.229   170.000    1.142e+02    2.202e-05   0.00000    9.981e-01    2.427e-02   12_9_d20
8   0.960    1.652e-02    1.229e-03   0.001     19.406   4703.236   1196.412   1818.09386     -0.532   1894.392   187.061   190.000    1.114e+02    1.997e-05   0.00001    9.851e-01    1.477e-02   12_10_f00
8   0.960    1.652e-02    1.229e-03   0.001     20.660   4703.259   1322.210   1947.70177     -0.899   2033.217   189.849   190.000    1.143e+02    1.633e-05   0.00000    1.008e+00    1.665e-02   12_10_d20
9   1.062    1.047e-02    7.990e-04   0.001     20.508   4703.251   1333.242   1945.90733     -0.905   2040.761   209.936   210.000    1.141e+02    1.105e-05   0.00000    1.001e+00    1.047e-02   12_11_d20
10   1.162    6.893e-03    5.416e-04   0.001     20.391   4703.215   1348.182   1948.14006     -0.915   2052.265   229.618   230.000    1.140e+02    7.757e-06   0.00000    1.009e+00    6.893e-03   12_12_d20
11   1.263    4.988e-03    4.068e-04   0.000     20.302   4703.199   1365.779   1953.34272     -0.925   2066.232   249.404   250.000    1.137e+02    5.902e-06   0.00000    1.011e+00    4.956e-03   12_13_d20
11   1.263    4.988e-03    4.068e-04   0.000     22.989   4703.238   1623.918   2222.04752      0.320   2346.477   250.619   250.000    1.170e+02    2.078e-06   0.00000    9.687e-01    5.688e-03   12_13_c20
12   1.366    3.190e-03    2.587e-04   0.000     20.248   4703.226   1385.389   1961.60350     -0.934   2081.943   269.307   270.000    1.131e+02    4.059e-06   0.00000    1.008e+00    3.253e-03   12_14_d20
12   1.366    3.190e-03    2.587e-04   0.000     22.913   4703.231   1642.015   2228.96800      0.224   2360.320   270.233   270.000    1.161e+02    1.924e-06   0.00000    9.680e-01    4.975e-03   12_14_c20
12   1.366    3.190e-03    2.587e-04   0.000     22.387   4703.241   1574.632   2167.36447     -0.968   2287.536   270.620   270.000    1.132e+02    1.905e-06   0.00000    1.007e+00    2.880e-03   12_14_c40
13   1.467    2.329e-03    2.093e-04   0.000     20.215   4703.241   1405.994   1971.60150     -0.942   2098.441   288.815   290.000    1.123e+02    3.247e-06   0.00000    1.009e+00    2.499e-03   12_15_d20
13   1.467    2.329e-03    2.093e-04   0.000     22.775   4703.233   1659.585   2233.03461      0.134   2373.230   289.731   290.000    1.157e+02    8.986e-07   0.00000    9.708e-01    2.151e-03   12_15_c20
13   1.467    2.329e-03    2.093e-04   0.000     22.064   4703.239   1578.458   2155.01383     -0.966   2285.524   290.494   290.000    1.133e+02    1.616e-06   0.00000    1.008e+00    2.166e-03   12_15_c40
14   1.568    1.675e-03    1.784e-04   0.000     20.179   4703.251   1427.168   1981.98089     -0.950   2115.142   308.353   310.000    1.116e+02    2.917e-06   0.00000    1.007e+00    2.153e-03   12_16_d20
14   1.568    1.675e-03    1.784e-04   0.000     22.568   4703.251   1678.226   2235.05137      0.044   2386.958   309.065   310.000    1.160e+02    3.024e-07   0.00000    9.640e-01    6.545e-04   12_16_c20
14   1.568    1.675e-03    1.784e-04   0.000     21.801   4703.235   1585.779   2147.53692     -0.966   2287.032   309.966   310.000    1.131e+02    1.381e-06   0.00000    1.012e+00    1.667e-03   12_16_c40
15   1.669    1.383e-03    1.736e-04   0.000     20.149   4703.245   1448.104   1992.71661     -0.958   2131.475   327.073   330.000    1.109e+02    2.440e-06   0.00000    1.006e+00    1.732e-03   12_17_d20
15   1.669    1.383e-03    1.736e-04   0.000     21.591   4703.249   1596.012   2144.29896     -0.966   2291.222   329.690   330.000    1.126e+02    1.213e-06   0.00000    1.009e+00    1.335e-03   12_17_c40
16   1.770    1.127e-03    1.658e-04   0.000     21.409   4703.235   1608.791   2143.97583     -0.968   2297.779   349.433   350.000    1.120e+02    1.114e-06   0.00000    1.007e+00    1.127e-03   12_18_c40
17   1.870    6.904e-04    1.445e-04   0.000     21.265   4703.241   1626.464   2148.45255     -0.972   2309.287   369.078   370.000    1.115e+02    7.355e-07   0.00000    1.009e+00    6.904e-04   12_19_c40
18   1.980    3.295e-04    7.468e-05   0.000     21.130   4703.243   1646.801   2155.20371     -0.977   2323.345   388.618   390.000    1.111e+02    2.760e-07   0.00000    1.007e+00    2.409e-04   12_20_c40
18   1.980    3.295e-04    7.468e-05   0.000     24.926   4701.225   2073.930   2569.46147     -0.966   2777.044   392.557   390.000    1.183e+02    1.668e-07   0.00000    1.005e+00    4.049e-04   12_20_b50
19   2.085    1.960e-04    3.510e-05   0.000     24.722   4701.222   2082.053   2567.49447     -0.965   2777.804   411.379   410.000    1.169e+02    8.070e-08   0.00000    1.007e+00    1.795e-04   12_21_b50
19   2.085    1.960e-04    3.510e-05   0.000     25.058   4701.260   2135.145   2613.38431     -0.813   2833.619   411.777   410.000    1.186e+02    1.133e-07   0.00000    1.002e+00    2.884e-04   12_21_b40
20   2.183    2.510e-04    2.853e-05   0.000     24.506   4701.237   2090.000   2565.11558     -0.963   2777.804   430.811   430.000    1.155e+02    1.314e-07   0.00000    1.011e+00    2.667e-04   12_22_b50
20   2.183    2.510e-04    2.853e-05   0.000     24.921   4701.258   2167.309   2629.76816     -0.858   2859.176   431.059   430.000    1.183e+02    9.219e-08   0.00000    1.006e+00    2.145e-04   12_22_b40
21   2.281    2.261e-04    2.242e-05   0.000     24.281   4701.279   2101.292   2564.76874     -0.963   2781.015   450.245   450.000    1.144e+02    1.256e-07   0.00000    1.012e+00    2.318e-04   12_23_b50
21   2.281    2.261e-04    2.242e-05   0.000     24.620   4701.263   2187.311   2633.08932     -0.883   2871.554   450.459   450.000    1.179e+02    1.035e-07   0.00000    1.008e+00    2.126e-04   12_23_b40
22   2.381    1.907e-04    1.897e-05   0.000     24.078   4701.221   2115.711   2567.36325     -0.964   2787.138   469.841   470.000    1.133e+02    1.272e-07   0.00000    1.013e+00    2.141e-04   12_24_b50
22   2.381    1.907e-04    1.897e-05   0.000     24.220   4701.262   2200.923   2629.32822     -0.899   2876.843   469.973   470.000    1.175e+02    8.663e-08   0.00000    1.010e+00    1.538e-04   12_24_b40
23   2.480    1.523e-04    1.672e-05   0.000     23.861   4701.240   2132.625   2571.43350     -0.967   2795.557   489.490   490.000    1.125e+02    9.619e-08   0.00000    1.013e+00    1.470e-04   12_25_b50
23   2.480    1.523e-04    1.672e-05   0.000     23.813   4701.297   2214.813   2625.95851     -0.913   2882.088   489.551   490.000    1.171e+02    1.084e-07   0.00000    1.011e+00    1.656e-04   12_25_b40
24   2.579    1.274e-04    1.746e-05   0.000     23.590   4701.233   2227.823   2628.06483     -0.914   2886.491   508.364   510.000    1.159e+02    1.068e-07   0.00000    1.011e+00    1.481e-04   12_26_b40
24   2.579    1.274e-04    1.746e-05   0.000     23.646   4701.244   2154.201   2579.00276     -0.971   2808.581   509.148   510.000    1.119e+02    8.782e-08   0.00000    1.010e+00    1.217e-04   12_26_b50
25   2.678    1.212e-04    2.272e-05   0.000     23.498   4701.257   2235.695   2630.73431     -0.896   2885.031   527.546   530.000    1.139e+02    5.707e-08   0.00000    1.008e+00    7.483e-05   12_27_b40
25   2.678    1.212e-04    2.272e-05   0.000     23.421   4701.227   2178.116   2588.18643     -0.975   2823.793   528.764   530.000    1.113e+02    1.084e-07   0.00000    1.008e+00    1.355e-04   12_27_b50
26   2.774    1.258e-04    3.868e-05   0.000     23.241   4701.232   2203.851   2600.45508     -0.981   2841.127   547.436   550.000    1.108e+02    1.101e-07   0.00000    1.007e+00    1.258e-04   12_28_b50


==> anc/numerical_results/pm_distribution_results_q2_125.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 125.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.157    4.369e+00    3.523e-01   0.352     19.916   4703.228   1113.129   1805.22037     -0.079   1821.087    33.254    30.000    1.180e+02    4.378e-03   0.00031    9.190e-01    4.369e+00   13_2_f00
1   0.251    1.943e+00    1.554e-01   0.155     19.734   4703.228   1115.654   1796.28011     -0.156   1823.022    51.190    50.000    1.208e+02    2.074e-03   0.00014    9.092e-01    1.943e+00   13_3_f00
2   0.349    8.226e-01    6.639e-02   0.066     19.643   4703.220   1127.594   1796.90349     -0.386   1835.090    69.888    70.000    1.222e+02    9.246e-04   0.00006    9.290e-01    8.226e-01   13_4_f00
3   0.449    3.708e-01    2.977e-02   0.030     19.593   4703.241   1144.547   1802.27270     -0.562   1852.279    89.244    90.000    1.229e+02    4.352e-04   0.00003    9.560e-01    3.708e-01   13_5_f00
4   0.551    1.616e-01    1.317e-02   0.013     19.516   4703.219   1160.463   1805.87526     -0.667   1867.787   108.982   110.000    1.232e+02    1.997e-04   0.00001    9.695e-01    1.616e-01   13_6_f00
5   0.653    9.114e-02    6.307e-03   0.006     19.437   4703.228   1176.325   1809.53856     -0.730   1882.824   128.258   130.000    1.232e+02    1.135e-04   0.00001    9.810e-01    8.737e-02   13_7_f00
5   0.653    9.114e-02    6.307e-03   0.006     20.703   4703.255   1288.969   1932.72212     -0.926   2007.622   130.077   130.000    1.236e+02    8.519e-05   0.00001    1.002e+00    9.588e-02   13_7_d20
6   0.755    4.478e-02    3.528e-03   0.004     19.378   4703.235   1189.840   1813.28020     -0.755   1894.953   146.588   150.000    1.220e+02    5.564e-05   0.00001    9.837e-01    4.107e-02   13_8_f00
6   0.755    4.478e-02    3.528e-03   0.004     20.463   4703.260   1293.967   1923.02734     -0.925   2009.885   150.068   150.000    1.236e+02    4.539e-05   0.00000    1.002e+00    4.635e-02   13_8_d20
7   0.859    2.835e-02    2.460e-03   0.002     20.247   4703.252   1301.833   1916.18269     -0.930   2014.924   169.731   170.000    1.235e+02    3.041e-05   0.00000    1.007e+00    2.835e-02   13_9_d20
8   0.958    1.676e-02    1.561e-03   0.002     20.100   4703.242   1313.782   1915.16861     -0.937   2024.069   189.217   190.000    1.229e+02    1.933e-05   0.00000    1.006e+00    1.676e-02   13_10_d20
9   1.060    1.010e-02    9.899e-04   0.001     19.996   4703.241   1330.615   1919.13371     -0.949   2038.145   208.781   210.000    1.222e+02    1.230e-05   0.00000    1.008e+00    1.004e-02   13_11_d20
9   1.060    1.010e-02    9.899e-04   0.001     22.962   4703.246   1614.204   2215.41358      0.440   2346.226   210.858   210.000    1.262e+02    3.664e-06   0.00000    9.653e-01    1.023e-02   13_11_c20
10   1.162    7.380e-03    8.321e-04   0.001     19.930   4703.250   1349.938   1926.51426     -0.961   2054.598   228.071   230.000    1.214e+02    1.083e-05   0.00000    1.007e+00    8.416e-03   13_12_d20
10   1.162    7.380e-03    8.321e-04   0.001     22.855   4703.228   1634.451   2222.08072      0.284   2363.215   230.391   230.000    1.255e+02    2.578e-06   0.00000    9.699e-01    6.707e-03   13_12_c20
11   1.266    3.396e-03    6.019e-04   0.001     22.712   4703.228   1656.416   2228.44921      0.144   2381.621   249.972   250.000    1.253e+02    1.419e-06   0.00000    9.731e-01    3.396e-03   13_13_c20
12   1.367    4.001e-03    5.972e-04   0.001     22.483   4703.242   1673.698   2228.72770      0.032   2394.470   269.933   270.000    1.252e+02    1.858e-06   0.00000    9.810e-01    4.001e-03   13_14_c20
13   1.467    2.006e-03    3.917e-04   0.000     22.226   4703.259   1689.906   2227.51963     -0.062   2405.782   289.805   290.000    1.251e+02    1.043e-06   0.00000    9.851e-01    2.006e-03   13_15_c20
14   1.566    1.545e-03    3.605e-04   0.000     22.011   4703.250   1711.522   2231.70067     -0.166   2422.648   309.216   310.000    1.251e+02    8.964e-07   0.00000    9.878e-01    1.545e-03   13_16_c20
15   1.666    1.415e-03    4.020e-04   0.000     21.784   4703.236   1735.357   2237.18061     -0.264   2441.379   328.993   330.000    1.251e+02    9.220e-07   0.00000    9.944e-01    1.415e-03   13_17_c20
16   1.783    7.941e-04    1.122e-04   0.000     21.560   4703.257   1759.106   2243.24019     -0.360   2459.768   348.384   350.000    1.250e+02    1.410e-06   0.00000    9.945e-01    1.922e-03   13_18_c20
16   1.783    7.941e-04    1.122e-04   0.000     24.941   4701.288   2091.797   2581.43091     -0.895   2811.597   352.138   350.000    1.279e+02    2.791e-07   0.00000    1.006e+00    7.622e-04   13_18_b40
17   1.880    5.499e-04    6.300e-05   0.000     24.736   4701.238   2111.861   2587.26328     -0.902   2825.573   371.081   370.000    1.269e+02    2.205e-07   0.00000    1.010e+00    5.499e-04   13_19_b40
18   1.978    3.747e-04    4.005e-05   0.000     24.459   4701.315   2129.941   2589.68679     -0.914   2836.906   390.575   390.000    1.260e+02    1.680e-07   0.00000    1.012e+00    3.747e-04   13_20_b40
19   2.077    2.807e-04    3.033e-05   0.000     24.204   4701.299   2150.223   2594.62085     -0.926   2850.191   410.132   410.000    1.251e+02    1.404e-07   0.00000    1.011e+00    2.807e-04   13_21_b40
20   2.176    2.724e-04    2.977e-05   0.000     23.948   4701.259   2170.937   2600.19244     -0.936   2863.615   429.644   430.000    1.242e+02    1.521e-07   0.00000    1.013e+00    2.724e-04   13_22_b40
21   2.275    1.802e-04    2.575e-05   0.000     23.685   4701.262   2190.589   2605.21235     -0.945   2875.616   449.108   450.000    1.232e+02    1.127e-07   0.00000    1.011e+00    1.802e-04   13_23_b40
22   2.373    1.746e-04    3.323e-05   0.000     23.439   4701.272   2209.655   2610.67949     -0.952   2886.797   468.332   470.000    1.221e+02    1.217e-07   0.00000    1.008e+00    1.746e-04   13_24_b40
23   2.462    1.220e-04    5.857e-05   0.000     23.258   4701.257   2228.489   2618.31571     -0.958   2898.258   485.853   490.000    1.209e+02    9.290e-08   0.00000    1.005e+00    1.220e-04   13_25_b40


==> anc/numerical_results/pm_distribution_results_q2_135.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 135.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.156    4.814e+00    3.944e-01   0.394     19.833   4703.234   1112.150   1800.16080     -0.093   1819.991    33.131    30.000    1.263e+02    4.949e-03   0.00035    9.474e-01    4.814e+00   14_2_f00
1   0.250    1.988e+00    1.617e-01   0.162     19.623   4703.235   1115.787   1790.22508     -0.214   1823.192    50.858    50.000    1.298e+02    2.201e-03   0.00016    9.147e-01    1.988e+00   14_3_f00
2   0.348    8.422e-01    6.953e-02   0.070     19.529   4703.235   1131.286   1792.38003     -0.491   1839.264    69.544    70.000    1.316e+02    9.839e-04   0.00007    9.600e-01    8.422e-01   14_4_f00
3   0.448    3.839e-01    3.204e-02   0.032     19.473   4703.226   1151.459   1799.16056     -0.702   1860.062    88.886    90.000    1.322e+02    4.696e-04   0.00003    9.709e-01    3.839e-01   14_5_f00
4   0.546    1.752e-01    1.580e-02   0.016     19.405   4703.222   1170.985   1805.14450     -0.808   1879.694   107.900   110.000    1.325e+02    2.246e-04   0.00002    9.889e-01    1.752e-01   14_6_f00
5   0.637    8.629e-02    1.306e-02   0.013     19.345   4703.236   1187.516   1810.31495     -0.852   1895.672   125.901   130.000    1.312e+02    1.154e-04   0.00002    9.821e-01    8.629e-02   14_7_f00
6   0.878    2.230e-02    3.350e-03   0.003     22.998   4703.244   1597.824   2207.86869      0.722   2336.675   173.338   170.000    1.365e+02    7.646e-06   0.00000    9.672e-01    2.230e-02   14_9_c20
7   0.964    1.439e-02    1.608e-03   0.002     22.898   4703.253   1615.692   2213.40793      0.537   2352.429   190.397   190.000    1.352e+02    5.211e-06   0.00000    9.650e-01    1.439e-02   14_10_c20
8   1.064    1.099e-02    1.134e-03   0.001     22.753   4703.243   1639.301   2220.39388      0.288   2373.383   210.223   210.000    1.349e+02    4.359e-06   0.00000    9.718e-01    1.099e-02   14_11_c20
9   1.164    6.704e-03    7.249e-04   0.001     22.557   4703.242   1661.874   2224.96556      0.092   2392.774   230.082   230.000    1.348e+02    2.946e-06   0.00000    9.790e-01    6.704e-03   14_12_c20
10   1.265    3.888e-03    4.630e-04   0.000     22.272   4703.264   1678.112   2222.37981     -0.054   2404.895   250.078   250.000    1.347e+02    1.934e-06   0.00000    9.798e-01    3.888e-03   14_13_c20
11   1.365    2.628e-03    3.522e-04   0.000     21.981   4703.240   1695.598   2220.74061     -0.184   2418.026   269.763   270.000    1.347e+02    1.484e-06   0.00000    9.905e-01    2.628e-03   14_14_c20
12   1.466    1.934e-03    3.020e-04   0.000     21.739   4703.264   1719.960   2225.76734     -0.321   2438.101   289.524   290.000    1.347e+02    1.233e-06   0.00000    9.976e-01    1.934e-03   14_15_c20
13   1.578    1.137e-03    1.585e-04   0.000     21.520   4703.233   1747.277   2234.13362     -0.456   2461.032   308.978   310.000    1.346e+02    7.945e-07   0.00000    9.991e-01    1.105e-03   14_16_c20
13   1.578    1.137e-03    1.585e-04   0.000     24.947   4701.263   2077.672   2572.62625     -0.924   2810.481   312.974   310.000    1.372e+02    3.872e-07   0.00000    1.007e+00    1.157e-03   14_16_b40
14   1.676    9.695e-04    1.015e-04   0.000     21.375   4703.252   1767.564   2241.36673     -0.517   2476.473   327.228   330.000    1.331e+02    1.649e-06   0.00000    1.001e+00    2.109e-03   14_17_c20
14   1.676    9.695e-04    1.015e-04   0.000     24.832   4701.237   2108.754   2588.55371      0.257   2837.158   330.762   330.000    1.364e+02    1.961e-07   0.00000    9.927e-01    7.583e-04   14_17_b30
14   1.676    9.695e-04    1.015e-04   0.000     24.716   4701.267   2089.318   2571.97556     -0.928   2816.589   331.022   330.000    1.352e+02    3.600e-07   0.00000    1.010e+00    9.771e-04   14_17_b40
15   1.774    7.139e-04    7.266e-05   0.000     24.577   4701.237   2137.116   2598.36149      0.103   2860.099   350.061   350.000    1.359e+02    1.765e-07   0.00000    9.916e-01    5.989e-04   14_18_b30
15   1.774    7.139e-04    7.266e-05   0.000     24.340   4701.230   2100.002   2565.90420     -0.937   2820.967   350.182   350.000    1.341e+02    3.097e-07   0.00000    1.011e+00    7.354e-04   14_18_b40
16   1.872    5.095e-04    5.757e-05   0.000     23.937   4701.290   2110.534   2559.18968     -0.944   2824.793   369.481   370.000    1.332e+02    2.452e-07   0.00000    1.012e+00    5.051e-04   14_19_b40
16   1.872    5.095e-04    5.757e-05   0.000     24.256   4701.228   2165.507   2606.55743     -0.044   2882.657   369.491   370.000    1.357e+02    1.852e-07   0.00000    9.941e-01    5.401e-04   14_19_b30
17   1.969    5.604e-04    7.173e-05   0.000     23.611   4701.291   2127.231   2559.55278     -0.954   2834.773   388.787   390.000    1.321e+02    3.307e-07   0.00000    1.009e+00    6.004e-04   14_20_b40
17   1.969    5.604e-04    7.173e-05   0.000     23.916   4701.238   2196.635   2616.72099     -0.190   2907.744   388.901   390.000    1.357e+02    1.620e-07   0.00000    9.952e-01    4.018e-04   14_20_b30
18   2.067    4.647e-04    1.021e-04   0.000     23.311   4701.274   2150.635   2565.71415     -0.966   2851.575   407.872   410.000    1.313e+02    2.893e-07   0.00000    1.007e+00    4.647e-04   14_21_b40


==> anc/numerical_results/pm_distribution_results_q2_145.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 145.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.156    4.796e+00    4.004e-01   0.400     19.770   4703.234   1111.892   1796.50217     -0.076   1819.707    32.969    30.000    1.344e+02    5.023e-03   0.00037    9.790e-01    4.796e+00   15_2_f00
1   0.249    2.116e+00    1.750e-01   0.175     19.540   4703.239   1116.853   1786.13645     -0.229   1824.415    50.439    50.000    1.388e+02    2.400e-03   0.00017    9.594e-01    2.116e+00   15_3_f00
2   0.345    8.296e-01    7.081e-02   0.071     19.444   4703.236   1134.795   1789.43820     -0.554   1843.247    69.001    70.000    1.406e+02    9.919e-04   0.00007    9.737e-01    8.296e-01   15_4_f00
3   0.444    3.692e-01    3.447e-02   0.034     19.375   4703.228   1156.421   1796.31031     -0.791   1865.701    88.099    90.000    1.411e+02    4.632e-04   0.00004    9.846e-01    3.692e-01   15_5_f00
4   0.535    1.795e-01    2.738e-02   0.027     19.335   4703.233   1178.319   1805.14605     -0.902   1888.152   105.799   110.000    1.407e+02    2.333e-04   0.00003    9.875e-01    1.795e-01   15_6_f00
5   0.867    2.659e-02    2.341e-03   0.002     22.904   4703.248   1613.843   2212.63155      0.657   2354.349   171.167   170.000    1.447e+02    9.630e-06   0.00000    9.720e-01    2.659e-02   15_9_c20
6   0.962    1.498e-02    1.290e-03   0.001     22.709   4703.235   1635.119   2216.06001      0.414   2373.381   190.166   190.000    1.445e+02    5.924e-06   0.00000    9.762e-01    1.498e-02   15_10_c20
7   1.063    9.365e-03    8.334e-04   0.001     22.499   4703.230   1659.517   2221.08895      0.102   2395.127   210.144   210.000    1.444e+02    4.150e-06   0.00000    9.826e-01    9.365e-03   15_11_c20
8   1.164    6.107e-03    5.624e-04   0.001     22.186   4703.252   1677.047   2218.09464     -0.124   2409.045   230.160   230.000    1.444e+02    3.103e-06   0.00000    9.863e-01    6.107e-03   15_12_c20
9   1.264    4.632e-03    4.445e-04   0.000     21.889   4703.230   1697.283   2217.93913     -0.330   2425.523   249.858   250.000    1.444e+02    2.697e-06   0.00000    9.911e-01    4.632e-03   15_13_c20
10   1.366    3.240e-03    3.432e-04   0.000     21.615   4703.238   1723.765   2223.08946     -0.543   2448.220   269.744   270.000    1.447e+02    2.165e-06   0.00000    9.984e-01    3.240e-03   15_14_c20
11   1.469    1.773e-03    2.115e-04   0.000     21.394   4703.234   1750.744   2231.32489     -0.700   2471.366   288.544   290.000    1.443e+02    1.502e-06   0.00000    1.002e+00    1.999e-03   15_15_c20
11   1.469    1.773e-03    2.115e-04   0.000     24.939   4701.244   2085.297   2577.17699      0.499   2825.297   291.981   290.000    1.465e+02    3.528e-07   0.00000    9.924e-01    1.502e-03   15_15_b30
12   1.571    9.325e-04    1.261e-04   0.000     21.290   4703.241   1774.362   2242.46222     -0.764   2491.040   305.840   310.000    1.422e+02    1.511e-06   0.00000    9.990e-01    1.869e-03   15_16_c20
12   1.571    9.325e-04    1.261e-04   0.000     24.564   4701.263   2076.380   2558.30740     -0.957   2810.163   309.825   310.000    1.424e+02    2.374e-07   0.00000    1.008e+00    6.571e-04   15_16_b40
12   1.571    9.325e-04    1.261e-04   0.000     24.719   4701.259   2113.681   2587.84069      0.251   2849.175   310.690   310.000    1.454e+02    2.964e-07   0.00000    9.954e-01    1.115e-03   15_16_b30
13   1.671    8.851e-04    1.152e-04   0.000     23.967   4701.262   2076.599   2537.74033     -0.964   2803.837   329.140   330.000    1.418e+02    4.025e-07   0.00000    1.008e+00    9.262e-04   15_17_b40
13   1.671    8.851e-04    1.152e-04   0.000     24.396   4701.220   2143.160   2596.28431      0.032   2873.608   330.093   330.000    1.452e+02    2.698e-07   0.00000    1.000e+00    8.710e-04   15_17_b30
14   1.771    6.189e-04    1.047e-04   0.000     24.032   4701.211   2171.487   2603.30785     -0.162   2896.450   349.517   350.000    1.450e+02    2.259e-07   0.00000    1.003e+00    6.189e-04   15_18_b30
15   1.870    6.663e-04    1.184e-04   0.000     23.640   4701.227   2202.380   2611.92867     -0.354   2921.544   369.142   370.000    1.449e+02    2.906e-07   0.00000    1.004e+00    6.663e-04   15_19_b30
16   1.960    2.460e-04    1.220e-04   0.000     23.365   4701.232   2225.607   2619.56402     -0.459   2939.029   386.760   390.000    1.434e+02    1.222e-07   0.00000    1.004e+00    2.460e-04   15_20_b30


==> anc/numerical_results/pm_distribution_results_q2_15.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 15.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.154    5.356e+00    5.376e+00   5.376     20.891   4703.234   1124.570   1864.84846      0.084   1833.966    32.799    30.000    1.951e+01    3.980e-03   0.00399    1.078e+00    5.356e+00   2_2_f00
1   0.246    2.284e+00    2.266e-01   0.227     21.128   4703.233   1119.836   1876.13613      0.221   1827.806    49.818    50.000    1.385e+01    1.584e-03   0.00014    1.105e+00    2.284e+00   2_3_f00
2   0.342    9.492e-01    1.064e-01   0.106     21.224   4703.230   1103.900   1874.86419      0.556   1808.591    68.023    70.000    1.279e+01    6.389e-04   0.00007    1.065e+00    9.492e-01   2_4_f00
3   0.450    3.880e-01    4.248e-02   0.042     21.126   4703.249   1071.019   1855.63788     -0.433   1769.486    89.040    90.000    1.428e+01    2.799e-04   0.00003    1.024e+00    3.880e-01   2_5_f10r
4   0.566    1.292e-01    1.157e-02   0.012     18.558   4703.249    842.208   1611.78327     -0.733   1502.726   112.089   110.000    1.289e+01    2.268e-04   0.00002    1.076e+00    1.292e-01   2_6_i20
5   0.660    7.385e-02    5.941e-03   0.006     18.683   4703.244    833.324   1616.38859     -0.542   1489.415   130.758   130.000    1.325e+01    1.250e-04   0.00001    1.068e+00    7.385e-02   2_7_i20
6   0.757    4.172e-02    3.278e-03   0.003     18.881   4703.278    830.459   1627.85873     -0.447   1482.678   149.934   150.000    1.379e+01    6.661e-05   0.00000    1.036e+00    4.172e-02   2_8_i20
7   0.858    2.250e-02    1.794e-03   0.002     19.192   4703.261    835.977   1649.44871     -0.423   1485.246   169.882   170.000    1.408e+01    3.273e-05   0.00000    1.056e+00    2.250e-02   2_9_i20
8   0.966    1.379e-02    9.698e-04   0.001     19.508   4703.228    842.310   1671.61910     -0.385   1488.326   189.721   190.000    1.409e+01    1.953e-05   0.00000    1.048e+00    1.477e-02   2_10_i20
8   0.966    1.379e-02    9.698e-04   0.001     18.225   4703.239    742.577   1555.73562     -0.695   1368.199   192.972   190.000    1.277e+01    2.649e-05   0.00000    1.050e+00    1.245e-02   2_10_j30
9   1.063    8.591e-03    5.790e-04   0.001     19.812   4703.236    848.184   1692.85629     -0.345   1490.404   209.526   210.000    1.399e+01    1.097e-05   0.00000    1.025e+00    9.079e-03   2_11_i20
9   1.063    8.591e-03    5.790e-04   0.001     18.323   4703.241    736.143   1560.06583     -0.547   1355.892   210.597   210.000    1.321e+01    1.689e-05   0.00000    1.037e+00    8.163e-03   2_11_j30
10   1.164    4.952e-03    3.473e-04   0.000     20.081   4703.222    852.273   1711.27870     -0.292   1489.843   229.585   230.000    1.426e+01    5.929e-06   0.00000    1.013e+00    5.306e-03   2_12_i20
10   1.164    4.952e-03    3.473e-04   0.000     18.439   4703.246    730.142   1565.83451     -0.369   1343.106   230.284   230.000    1.361e+01    9.396e-06   0.00000    1.034e+00    4.717e-03   2_12_j30
11   1.264    3.117e-03    2.333e-04   0.000     20.261   4703.247    850.322   1722.10430     -0.187   1481.821   249.153   250.000    1.420e+01    3.427e-06   0.00000    1.024e+00    3.236e-03   2_13_i20
11   1.264    3.117e-03    2.333e-04   0.000     18.551   4703.262    724.201   1571.40918     -0.200   1329.859   250.074   250.000    1.377e+01    5.862e-06   0.00000    1.018e+00    3.057e-03   2_13_j30
12   1.364    2.063e-03    1.704e-04   0.000     20.384   4703.243    844.933   1728.19533     -0.058   1469.245   268.811   270.000    1.432e+01    2.208e-06   0.00000    1.040e+00    2.165e-03   2_14_i20
12   1.364    2.063e-03    1.704e-04   0.000     18.714   4703.245    722.804   1581.76141     -0.121   1321.714   269.769   270.000    1.407e+01    3.706e-06   0.00000    1.038e+00    2.031e-03   2_14_j30
13   1.468    1.372e-03    1.170e-04   0.000     20.509   4703.253    840.757   1734.86117      0.030   1457.665   288.414   290.000    1.466e+01    1.293e-06   0.00000    1.009e+00    1.315e-03   2_15_i20
13   1.468    1.372e-03    1.170e-04   0.000     18.953   4703.248    727.047   1598.87445     -0.105   1319.938   289.716   290.000    1.421e+01    2.254e-06   0.00000    1.037e+00    1.325e-03   2_15_j30
13   1.468    1.372e-03    1.170e-04   0.000     18.038   4703.251    658.401   1517.75326     -0.387   1233.684   292.586   290.000    1.247e+01    3.906e-06   0.00000    1.030e+00    1.595e-03   2_15_k40
14   1.570    9.180e-04    8.112e-05   0.000     20.608   4703.250    837.688   1740.24354      0.067   1447.503   306.527   310.000    1.568e+01    1.134e-06   0.00000    1.029e+00    1.182e-03   2_16_i20
14   1.570    9.180e-04    8.112e-05   0.000     19.208   4703.262    732.765   1617.41118     -0.098   1319.479   309.761   310.000    1.431e+01    1.424e-06   0.00000    1.033e+00    9.004e-04   2_16_j30
14   1.570    9.180e-04    8.112e-05   0.000     18.136   4703.237    655.850   1523.66881     -0.280   1223.453   310.840   310.000    1.343e+01    2.208e-06   0.00000    1.021e+00    9.277e-04   2_16_k40
15   1.672    7.089e-04    6.335e-05   0.000     19.464   4703.229    739.105   1636.23884     -0.098   1319.382   329.690   330.000    1.436e+01    1.108e-06   0.00000    1.028e+00    7.528e-04   2_17_j30
15   1.672    7.089e-04    6.335e-05   0.000     18.247   4703.255    653.229   1530.47831     -0.203   1212.188   330.357   330.000    1.378e+01    1.563e-06   0.00000    1.023e+00    6.768e-04   2_17_k40
16   1.773    5.204e-04    4.815e-05   0.000     19.720   4703.272    745.745   1655.08323     -0.103   1319.167   349.733   350.000    1.438e+01    7.856e-07   0.00000    1.027e+00    5.721e-04   2_18_j30
16   1.773    5.204e-04    4.815e-05   0.000     18.367   4703.249    651.367   1538.12776     -0.142   1201.238   350.274   350.000    1.399e+01    1.106e-06   0.00000    1.011e+00    4.947e-04   2_18_k40
17   1.873    4.094e-04    4.038e-05   0.000     19.929   4703.269    749.925   1670.15171     -0.096   1315.577   369.605   370.000    1.450e+01    5.782e-07   0.00000    1.020e+00    4.448e-04   2_19_j30
17   1.873    4.094e-04    4.038e-05   0.000     18.521   4703.256    652.588   1548.98862     -0.119   1193.833   369.972   370.000    1.423e+01    8.486e-07   0.00000    1.023e+00    3.951e-04   2_19_k40
18   1.974    2.581e-04    2.954e-05   0.000     20.074   4703.250    750.177   1679.77844     -0.062   1306.836   389.263   390.000    1.463e+01    2.399e-07   0.00000    1.008e+00    1.913e-04   2_20_j30
18   1.974    2.581e-04    2.954e-05   0.000     18.733   4703.255    657.730   1564.79929     -0.123   1190.860   389.920   390.000    1.430e+01    5.535e-07   0.00000    1.018e+00    2.726e-04   2_20_k40
18   1.974    2.581e-04    2.954e-05   0.000     17.902   4703.245    595.909   1491.88938     -0.106   1109.479   393.117   390.000    1.152e+01    1.294e-06   0.00000    1.024e+00    4.630e-04   2_20_l50
19   2.077    2.469e-04    2.725e-05   0.000     20.200   4703.223    749.665   1688.04177     -0.034   1296.754   408.873   410.000    1.472e+01    2.321e-07   0.00000    1.013e+00    1.905e-04   2_21_j30
19   2.077    2.469e-04    2.725e-05   0.000     18.969   4703.236    664.821   1582.67910     -0.137   1189.968   409.819   410.000    1.434e+01    4.787e-07   0.00000    1.018e+00    2.508e-04   2_21_k40
19   2.077    2.469e-04    2.725e-05   0.000     18.000   4703.248    596.878   1498.92869     -0.084   1101.429   411.177   410.000    1.265e+01    7.597e-07   0.00000    1.017e+00    2.778e-04   2_21_l50
20   2.179    2.554e-04    2.658e-05   0.000     20.314   4703.246    750.220   1695.73660     -0.020   1287.729   428.186   430.000    1.531e+01    3.287e-07   0.00000    1.010e+00    2.765e-04   2_22_j30
20   2.179    2.554e-04    2.658e-05   0.000     19.219   4703.227    672.974   1601.79825     -0.154   1189.953   429.832   430.000    1.427e+01    4.505e-07   0.00000    1.018e+00    2.518e-04   2_22_k40
20   2.179    2.554e-04    2.658e-05   0.000     18.113   4703.239    597.520   1506.93242     -0.063   1091.763   430.711   430.000    1.308e+01    6.863e-07   0.00000    1.018e+00    2.569e-04   2_22_l50
21   2.280    1.488e-04    1.828e-05   0.000     19.469   4703.248    681.474   1620.94212     -0.173   1189.996   449.804   450.000    1.420e+01    2.184e-07   0.00000    1.019e+00    1.300e-04   2_23_k40
21   2.280    1.488e-04    1.828e-05   0.000     19.945   4703.235    725.405   1664.48555     -0.966   1245.286   450.123   450.000    1.833e+01    3.711e-07   0.00000    1.009e+00    2.269e-04   2_23_j40
21   2.280    1.488e-04    1.828e-05   0.000     18.235   4703.237    598.757   1515.71928     -0.049   1082.327   450.451   450.000    1.330e+01    4.232e-07   0.00000    1.018e+00    1.623e-04   2_23_l50
22   2.380    1.362e-04    1.697e-05   0.000     20.179   4703.241    733.836   1682.34067     -0.962   1245.089   469.659   470.000    1.827e+01    1.265e-07   0.00000    1.011e+00    8.193e-05   2_24_j40
22   2.380    1.362e-04    1.697e-05   0.000     19.702   4703.257    689.374   1638.78107     -0.187   1188.882   469.768   470.000    1.417e+01    1.824e-07   0.00000    1.019e+00    1.149e-04   2_24_k40
22   2.380    1.362e-04    1.697e-05   0.000     18.388   4703.237    602.363   1527.20390     -0.054   1075.613   470.163   470.000    1.349e+01    4.098e-07   0.00000    1.023e+00    1.624e-04   2_24_l50
23   2.481    1.311e-04    1.749e-05   0.000     19.876   4703.247    694.200   1651.77755     -0.182   1183.616   489.467   490.000    1.428e+01    1.372e-07   0.00000    1.016e+00    8.993e-05   2_25_k40
23   2.481    1.311e-04    1.749e-05   0.000     18.577   4703.249    608.501   1541.81911     -0.067   1071.860   489.867   490.000    1.359e+01    4.039e-07   0.00000    1.019e+00    1.671e-04   2_25_l50
24   2.581    9.688e-05    1.575e-05   0.000     20.013   4703.251    696.977   1661.73806     -0.173   1175.352   509.164   510.000    1.438e+01    8.267e-08   0.00000    1.024e+00    5.561e-05   2_26_k40
24   2.581    9.688e-05    1.575e-05   0.000     18.799   4703.205    616.802   1559.16413     -0.091   1070.462   509.781   510.000    1.362e+01    2.988e-07   0.00000    1.017e+00    1.301e-04   2_26_l50
25   2.683    1.020e-04    1.777e-05   0.000     20.129   4703.228    699.450   1670.21512     -0.165   1166.517   528.545   530.000    1.464e+01    1.974e-07   0.00000    1.016e+00    1.354e-04   2_27_k40
25   2.683    1.020e-04    1.777e-05   0.000     19.034   4703.240    626.023   1577.58331     -0.116   1069.857   529.770   530.000    1.357e+01    2.114e-07   0.00000    1.020e+00    9.714e-05   2_27_l50
26   2.783    9.531e-05    1.926e-05   0.000     20.213   4703.245    703.845   1676.99743     -0.150   1159.942   547.685   550.000    1.588e+01    6.736e-08   0.00000    1.024e+00    4.715e-05   2_28_k40
26   2.783    9.531e-05    1.926e-05   0.000     19.286   4703.239    636.234   1597.36041     -0.144   1070.257   549.668   550.000    1.340e+01    2.149e-07   0.00000    1.022e+00    1.045e-04   2_28_l50
27   2.886    8.314e-05    1.994e-05   0.000     19.534   4703.242    646.420   1616.86063     -0.169   1070.194   569.664   570.000    1.320e+01    1.621e-07   0.00000    1.023e+00    8.314e-05   2_29_l50
28   2.986    6.751e-05    2.020e-05   0.000     19.738   4703.243    654.428   1632.73276     -0.187   1067.087   589.367   590.000    1.310e+01    1.267e-07   0.00000    1.027e+00    6.751e-05   2_30_l50
29   3.086    3.338e-05    1.749e-05   0.000     19.892   4703.233    659.742   1644.57653     -0.191   1060.032   609.090   610.000    1.301e+01    6.139e-08   0.00000    1.030e+00    3.338e-05   2_31_l50
30   3.185    9.571e-05    3.959e-05   0.000     20.020   4703.235    663.758   1654.30458     -0.193   1051.045   628.601   630.000    1.292e+01    1.744e-07   0.00000    1.023e+00    9.571e-05   2_32_l50
31   3.280    9.897e-05    7.034e-05   0.000     20.132   4703.243    668.501   1663.01801     -0.199   1043.252   647.377   650.000    1.320e+01    1.787e-07   0.00000    1.033e+00    9.897e-05   2_33_l50


==> anc/numerical_results/pm_distribution_results_q2_155.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 155.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.154    4.994e+00    4.376e-01   0.438     19.712   4703.233   1110.609   1792.72037     -0.069   1818.283    32.468    30.000    1.416e+02    5.322e-03   0.00041    1.001e+00    4.994e+00   16_2_f00
1   0.247    2.142e+00    1.823e-01   0.182     19.462   4703.235   1116.052   1781.42384     -0.194   1823.540    50.017    50.000    1.469e+02    2.481e-03   0.00019    9.817e-01    2.142e+00   16_3_f00
2   0.341    8.401e-01    7.872e-02   0.079     19.343   4703.236   1133.691   1783.44091     -0.619   1842.099    67.890    70.000    1.492e+02    1.032e-03   0.00009    9.808e-01    8.401e-01   16_4_f00
3   0.774    5.204e-02    4.834e-03   0.005     22.958   4703.249   1605.505   2210.36007      0.728   2348.709   152.932   150.000    1.539e+02    1.891e-05   0.00000    9.795e-01    5.204e-02   16_8_c20
4   0.865    2.720e-02    2.124e-03   0.002     22.811   4703.230   1630.872   2218.12043      0.544   2372.705   170.989   170.000    1.538e+02    1.045e-05   0.00000    9.802e-01    2.720e-02   16_9_c20
5   0.963    1.696e-02    1.277e-03   0.001     22.565   4703.193   1652.871   2220.05264      0.226   2392.436   190.279   190.000    1.539e+02    7.246e-06   0.00000    9.860e-01    1.696e-02   16_10_c20
6   1.063    9.268e-03    7.341e-04   0.001     22.229   4703.237   1669.487   2215.42305     -0.120   2405.847   210.076   210.000    1.539e+02    4.569e-06   0.00000    9.903e-01    9.268e-03   16_11_c20
7   1.162    6.438e-03    5.322e-04   0.001     21.889   4703.258   1687.539   2211.96090     -0.417   2420.374   229.875   230.000    1.538e+02    3.677e-06   0.00000    9.925e-01    6.438e-03   16_12_c20
8   1.263    3.998e-03    3.809e-04   0.000     21.570   4703.256   1709.463   2212.32693     -0.652   2438.672   249.515   250.000    1.538e+02    2.626e-06   0.00000    9.989e-01    3.998e-03   16_13_c20
9   1.370    2.776e-03    2.689e-04   0.000     21.342   4703.236   1736.466   2220.13709     -0.800   2462.296   268.121   270.000    1.531e+02    1.933e-06   0.00000    1.001e+00    2.641e-03   16_14_c20
9   1.370    2.776e-03    2.689e-04   0.000     24.980   4701.239   2083.926   2577.74616      0.647   2829.447   273.557   270.000    1.558e+02    6.829e-07   0.00000    9.985e-01    2.957e-03   16_14_b30
10   1.470    1.854e-03    1.949e-04   0.000     21.235   4703.244   1765.796   2234.75914     -0.876   2488.659   284.696   290.000    1.515e+02    1.995e-06   0.00000    9.987e-01    2.544e-03   16_15_c20
10   1.470    1.854e-03    1.949e-04   0.000     24.716   4701.249   2109.295   2584.90383      0.395   2851.017   290.557   290.000    1.551e+02    4.697e-07   0.00000    9.969e-01    1.811e-03   16_15_b30
11   1.571    1.075e-03    1.219e-04   0.000     24.366   4701.241   2140.525   2593.55000      0.010   2877.542   310.331   310.000    1.549e+02    3.308e-07   0.00000    1.001e+00    1.075e-03   16_16_b30
12   1.670    7.925e-04    9.526e-05   0.000     24.001   4701.236   2172.928   2603.25478     -0.333   2905.068   329.629   330.000    1.549e+02    2.908e-07   0.00000    1.007e+00    7.925e-04   16_17_b30
13   1.769    5.088e-04    7.602e-05   0.000     23.563   4701.224   2202.734   2609.73177     -0.598   2929.370   349.265   350.000    1.547e+02    2.253e-07   0.00000    1.005e+00    5.088e-04   16_18_b30
14   1.855    6.867e-04    1.549e-04   0.000     23.290   4701.241   2228.096   2619.02443     -0.725   2949.735   366.019   370.000    1.530e+02    3.462e-07   0.00000    1.003e+00    6.867e-04   16_19_b30


==> anc/numerical_results/pm_distribution_results_q2_165.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 165.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.156    4.590e+00    4.389e-01   0.439     19.688   4703.233   1111.644   1791.87709     -0.057   1819.432    32.862    30.000    1.467e+02    4.923e-03   0.00043    9.890e-01    4.590e+00   17_2_f00
1   0.246    2.201e+00    2.016e-01   0.202     19.410   4703.232   1115.463   1778.27463     -0.122   1822.905    49.557    50.000    1.539e+02    2.579e-03   0.00021    1.010e+00    2.201e+00   17_3_f00
2   0.772    4.693e-02    4.377e-03   0.004     22.943   4703.253   1618.929   2217.21316      0.630   2363.217   152.593   150.000    1.625e+02    1.762e-05   0.00000    9.896e-01    4.693e-02   17_8_c20
3   0.866    2.842e-02    2.168e-03   0.002     22.787   4703.261   1647.419   2226.53072      0.320   2390.427   171.318   170.000    1.624e+02    1.139e-05   0.00000    9.872e-01    2.842e-02   17_9_c20
4   0.963    1.773e-02    1.303e-03   0.001     22.418   4703.236   1660.133   2217.95131      0.029   2400.230   190.297   190.000    1.626e+02    8.078e-06   0.00000    9.915e-01    1.773e-02   17_10_c20
5   1.061    9.992e-03    7.757e-04   0.001     21.922   4703.229   1664.207   2199.24320     -0.219   2400.258   209.743   210.000    1.626e+02    5.376e-06   0.00000    9.948e-01    9.992e-03   17_11_c20
6   1.159    6.221e-03    5.718e-04   0.001     21.569   4703.251   1681.824   2195.15537     -0.538   2414.483   228.935   230.000    1.625e+02    3.851e-06   0.00000    9.973e-01    6.221e-03   17_12_c20
7   1.255    3.496e-03    5.038e-04   0.001     21.286   4703.233   1706.330   2198.78542     -0.769   2435.774   247.840   250.000    1.621e+02    2.438e-06   0.00000    1.002e+00    3.496e-03   17_13_c20
8   1.378    2.416e-03    2.680e-04   0.000     24.915   4701.237   2104.626   2588.75450      0.496   2851.679   272.083   270.000    1.643e+02    5.957e-07   0.00000    1.005e+00    2.416e-03   17_14_b30
9   1.472    1.560e-03    1.478e-04   0.000     24.544   4701.234   2131.559   2593.60049      0.139   2874.409   290.677   290.000    1.642e+02    4.447e-07   0.00000    1.005e+00    1.560e-03   17_15_b30
10   1.568    1.346e-03    1.232e-04   0.000     24.070   4701.254   2152.919   2592.02006     -0.260   2890.749   309.802   310.000    1.638e+02    4.601e-07   0.00000    1.004e+00    1.346e-03   17_16_b30
11   1.666    8.775e-04    1.027e-04   0.000     23.651   4701.241   2182.694   2598.68872     -0.615   2915.556   328.976   330.000    1.635e+02    3.568e-07   0.00000    1.006e+00    8.775e-04   17_17_b30
12   1.756    8.816e-04    1.555e-04   0.000     23.295   4701.226   2213.244   2608.72615     -0.791   2941.356   346.653   350.000    1.626e+02    4.141e-07   0.00000    1.004e+00    8.816e-04   17_18_b30


==> anc/numerical_results/pm_distribution_results_q2_25.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 25.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.153    4.850e+00    4.451e-01   0.445     20.867   4703.233   1125.376   1863.85295      0.089   1834.873    32.769    30.000    2.759e+01    3.626e-03   0.00030    1.049e+00    4.850e+00   3_2_f00
1   0.247    2.086e+00    1.969e-01   0.197     21.074   4703.233   1119.452   1872.94311      0.271   1827.358    50.104    50.000    2.420e+01    1.463e-03   0.00013    1.040e+00    2.086e+00   3_3_f00
2   0.350    8.901e-01    6.598e-02   0.067     21.150   4703.221   1102.964   1870.20569      0.596   1807.477    68.768    70.000    2.376e+01    6.530e-04   0.00006    1.068e+00    9.615e-01   3_4_f00
2   0.350    8.901e-01    6.598e-02   0.067     20.821   4703.246   1075.446   1839.86235     -0.671   1776.296    70.180    70.000    2.461e+01    6.741e-04   0.00006    1.072e+00    8.453e-01   3_4_f10r
3   0.449    3.836e-01    2.918e-02   0.029     21.228   4703.228   1087.542   1868.30781      0.753   1788.263    88.136    90.000    2.417e+01    2.744e-04   0.00003    1.043e+00    4.173e-01   3_5_f00
3   0.449    3.836e-01    2.918e-02   0.029     21.087   4703.244   1075.648   1855.26588     -0.610   1774.704    89.223    90.000    2.486e+01    2.737e-04   0.00002    1.056e+00    3.683e-01   3_5_f10r
4   0.561    1.475e-01    1.025e-02   0.028     21.234   4703.249   1068.743   1861.00059     -0.537   1764.784   107.111   110.000    2.533e+01    1.524e-04   0.00002    1.036e+00    2.123e-01   3_6_f10r
4   0.561    1.475e-01    1.025e-02   0.028     18.608   4703.248    855.197   1619.77294     -0.806   1518.090   111.564   110.000    2.347e+01    2.398e-04   0.00002    1.066e+00    1.359e-01   3_6_i20
5   0.659    7.046e-02    5.178e-03   0.005     18.730   4703.237    847.194   1624.36859     -0.672   1505.782   130.765   130.000    2.393e+01    1.203e-04   0.00001    1.059e+00    7.046e-02   3_7_i20
6   0.757    3.991e-02    2.932e-03   0.003     18.880   4703.226    841.887   1631.87968     -0.521   1496.188   149.913   150.000    2.401e+01    6.495e-05   0.00000    1.022e+00    3.991e-02   3_8_i20
7   0.857    2.250e-02    1.698e-03   0.002     19.115   4703.201    843.273   1647.09581     -0.422   1493.962   169.437   170.000    2.405e+01    3.398e-05   0.00000    1.021e+00    2.250e-02   3_9_i20
8   0.959    1.350e-02    9.895e-04   0.001     19.370   4703.223    846.599   1664.39407     -0.340   1493.427   189.580   190.000    2.415e+01    1.856e-05   0.00000    1.020e+00    1.333e-02   3_10_i20
8   0.959    1.350e-02    9.895e-04   0.001     20.202   4703.251    912.510   1739.60644     -0.932   1570.505   190.509   190.000    2.594e+01    1.625e-05   0.00000    1.035e+00    1.433e-02   3_10_g20
9   1.064    8.233e-03    5.586e-04   0.001     19.615   4703.242    849.740   1680.93500     -0.269   1492.240   209.535   210.000    2.417e+01    1.128e-05   0.00000    1.018e+00    8.748e-03   3_11_i20
9   1.064    8.233e-03    5.586e-04   0.001     20.507   4703.253    920.005   1761.14611     -0.915   1574.476   210.103   210.000    2.571e+01    7.063e-06   0.00000    1.022e+00    6.759e-03   3_11_g20
9   1.064    8.233e-03    5.586e-04   0.001     18.257   4703.244    744.569   1558.50127     -0.414   1365.858   211.605   210.000    2.278e+01    1.783e-05   0.00000    1.049e+00    8.400e-03   3_11_j30
10   1.163    4.898e-03    3.410e-04   0.000     20.715   4703.245    922.275   1774.78863     -0.884   1572.096   229.064   230.000    2.599e+01    5.035e-06   0.00000    1.016e+00    5.066e-03   3_12_g20
10   1.163    4.898e-03    3.410e-04   0.000     19.860   4703.238    853.673   1697.74979     -0.218   1491.523   229.491   230.000    2.427e+01    5.974e-06   0.00000    1.020e+00    4.994e-03   3_12_i20
10   1.163    4.898e-03    3.410e-04   0.000     18.356   4703.230    740.123   1563.53608     -0.298   1355.242   230.360   230.000    2.342e+01    9.742e-06   0.00000    1.018e+00    4.755e-03   3_12_j30
11   1.265    3.418e-03    2.522e-04   0.000     20.829   4703.249    920.746   1781.31950     -0.854   1565.146   247.119   250.000    2.699e+01    4.365e-06   0.00000    1.029e+00    4.475e-03   3_13_g20
11   1.265    3.418e-03    2.522e-04   0.000     20.081   4703.259    856.447   1712.67496     -0.176   1488.975   249.450   250.000    2.435e+01    3.753e-06   0.00000    1.010e+00    3.351e-03   3_13_i20
11   1.265    3.418e-03    2.522e-04   0.000     18.470   4703.255    736.109   1569.70294     -0.208   1344.335   250.302   250.000    2.373e+01    6.680e-06   0.00000    1.036e+00    3.389e-03   3_13_j30
12   1.365    2.037e-03    1.692e-04   0.000     20.242   4703.248    855.711   1722.60933     -0.120   1481.891   269.196   270.000    2.451e+01    2.315e-06   0.00000    1.028e+00    2.169e-03   3_14_i20
12   1.365    2.037e-03    1.692e-04   0.000     18.576   4703.240    732.173   1575.48195     -0.139   1333.126   269.956   270.000    2.388e+01    3.766e-06   0.00000    1.012e+00    1.979e-03   3_14_j30
13   1.466    1.586e-03    1.424e-04   0.000     20.370   4703.246    853.036   1729.87981     -0.069   1472.039   289.010   290.000    2.461e+01    1.395e-06   0.00000    1.020e+00    1.358e-03   3_15_i20
13   1.466    1.586e-03    1.424e-04   0.000     18.721   4703.269    731.526   1584.86965     -0.099   1325.350   289.936   290.000    2.404e+01    3.058e-06   0.00000    1.025e+00    1.680e-03   3_15_j30
14   1.572    9.940e-04    9.342e-05   0.000     20.479   4703.253    850.523   1736.05255     -0.030   1461.978   308.682   310.000    2.495e+01    1.389e-06   0.00000    1.011e+00    1.396e-03   3_16_i20
14   1.572    9.940e-04    9.342e-05   0.000     18.909   4703.238    734.441   1598.14593     -0.084   1321.549   309.722   310.000    2.412e+01    1.708e-06   0.00000    1.020e+00    9.922e-04   3_16_j30
14   1.572    9.940e-04    9.342e-05   0.000     18.129   4703.242    684.597   1531.38637     -0.974   1258.598   313.105   310.000    2.638e+01    2.416e-06   0.00000    1.025e+00    8.824e-04   3_16_j40
15   1.674    7.097e-04    6.121e-05   0.000     20.574   4703.243    849.369   1741.69327     -0.006   1453.250   327.958   330.000    2.573e+01    1.119e-06   0.00000    1.011e+00    1.154e-03   3_17_i20
15   1.674    7.097e-04    6.121e-05   0.000     19.122   4703.232    739.477   1613.68866     -0.080   1319.871   329.608   330.000    2.416e+01    1.497e-06   0.00000    1.009e+00    9.244e-04   3_17_j30
15   1.674    7.097e-04    6.121e-05   0.000     18.281   4703.260    687.341   1542.40159     -0.957   1254.831   330.878   330.000    2.645e+01    1.704e-06   0.00000    1.013e+00    6.466e-04   3_17_j40
15   1.674    7.097e-04    6.121e-05   0.000     18.148   4703.248    665.748   1527.22175     -0.192   1227.761   330.883   330.000    2.239e+01    1.267e-06   0.00000    1.021e+00    5.367e-04   3_17_k40
16   1.773    4.389e-04    4.010e-05   0.000     19.345   4703.233    745.608   1630.23663     -0.081   1319.052   349.609   350.000    2.417e+01    9.664e-07   0.00000    1.004e+00    6.361e-04   3_18_j30
16   1.773    4.389e-04    4.010e-05   0.000     18.502   4703.246    694.766   1559.38002     -0.944   1255.864   350.238   350.000    2.655e+01    8.618e-07   0.00000    1.008e+00    3.476e-04   3_18_j40
16   1.773    4.389e-04    4.010e-05   0.000     18.254   4703.254    665.553   1534.33310     -0.159   1219.104   350.464   350.000    2.289e+01    1.469e-06   0.00000    1.014e+00    6.421e-04   3_18_k40
17   1.875    3.707e-04    3.330e-05   0.000     19.575   4703.246    752.667   1647.50613     -0.084   1318.916   369.665   370.000    2.416e+01    5.965e-07   0.00000    1.004e+00    4.189e-04   3_19_j30
17   1.875    3.707e-04    3.330e-05   0.000     18.375   4703.244    666.218   1542.72184     -0.136   1211.022   370.185   370.000    2.312e+01    1.019e-06   0.00000    1.014e+00    4.610e-04   3_19_k40
17   1.875    3.707e-04    3.330e-05   0.000     18.761   4703.250    704.351   1579.44714     -0.937   1258.892   370.236   370.000    2.647e+01    7.658e-07   0.00000    1.007e+00    3.322e-04   3_19_j40
18   1.975    2.652e-04    2.574e-05   0.000     19.796   4703.232    759.580   1664.09222     -0.088   1318.278   389.511   390.000    2.413e+01    2.780e-07   0.00000    1.007e+00    2.075e-04   3_20_j30
18   1.975    2.652e-04    2.574e-05   0.000     18.502   4703.252    667.372   1551.62538     -0.116   1203.085   389.975   390.000    2.321e+01    7.451e-07   0.00000    1.008e+00    3.493e-04   3_20_k40
18   1.975    2.652e-04    2.574e-05   0.000     19.021   4703.278    714.547   1599.74214     -0.931   1262.257   390.220   390.000    2.641e+01    5.540e-07   0.00000    1.007e+00    2.585e-04   3_20_j40
19   2.077    2.239e-04    2.252e-05   0.000     19.965   4703.238    763.640   1676.38629     -0.081   1313.772   409.268   410.000    2.418e+01    4.444e-07   0.00000    1.010e+00    3.472e-04   3_21_j30
19   2.077    2.239e-04    2.252e-05   0.000     18.654   4703.266    670.434   1562.80953     -0.108   1197.065   409.903   410.000    2.322e+01    5.639e-07   0.00000    1.002e+00    2.757e-04   3_21_k40
19   2.077    2.239e-04    2.252e-05   0.000     19.282   4703.198    724.757   1620.05968     -0.925   1265.327   409.990   410.000    2.623e+01    4.007e-07   0.00000    1.008e+00    2.012e-04   3_21_j40
20   2.178    1.767e-04    1.931e-05   0.000     20.102   4703.246    765.810   1686.02452     -0.072   1306.542   429.021   430.000    2.419e+01    3.130e-07   0.00000    1.001e+00    2.533e-04   3_22_j30
20   2.178    1.767e-04    1.931e-05   0.000     18.829   4703.243    675.395   1576.00379     -0.108   1193.100   429.708   430.000    2.320e+01    5.818e-07   0.00000    1.009e+00    2.984e-04   3_22_k40
20   2.178    1.767e-04    1.931e-05   0.000     19.546   4703.253    735.482   1640.62239     -0.920   1268.509   430.004   430.000    2.607e+01    2.891e-07   0.00000    1.007e+00    1.561e-04   3_22_j40
21   2.279    1.220e-04    1.457e-05   0.000     20.224   4703.241    767.164   1694.44384     -0.062   1297.897   448.794   450.000    2.413e+01    1.807e-07   0.00000    1.003e+00    1.507e-04   3_23_j30
21   2.279    1.220e-04    1.457e-05   0.000     19.036   4703.262    682.191   1591.78830     -0.115   1191.050   449.547   450.000    2.301e+01    4.569e-07   0.00000    1.006e+00    2.478e-04   3_23_k40
21   2.279    1.220e-04    1.457e-05   0.000     19.801   4703.238    745.902   1660.50173     -0.914   1270.986   449.880   450.000    2.588e+01    1.897e-07   0.00000    1.008e+00    1.099e-04   3_23_j40
21   2.279    1.220e-04    1.457e-05   0.000     18.718   4703.259    684.322   1570.89489     -0.974   1193.299   450.387   450.000    2.824e+01    3.168e-07   0.00000    1.004e+00    1.227e-04   3_23_j50
22   2.380    1.055e-04    1.313e-05   0.000     20.327   4703.248    768.585   1701.65899     -0.059   1289.443   467.650   470.000    2.420e+01    5.879e-07   0.00000    9.941e-01    5.021e-04   3_24_j30
22   2.380    1.055e-04    1.313e-05   0.000     19.278   4703.233    690.443   1610.32630     -0.126   1190.457   469.390   470.000    2.254e+01    1.273e-07   0.00000    1.007e+00    7.362e-05   3_24_k40
22   2.380    1.055e-04    1.313e-05   0.000     20.017   4703.284    754.395   1677.23056     -0.905   1270.801   469.543   470.000    2.575e+01    1.793e-07   0.00000    1.010e+00    1.100e-04   3_24_j40
22   2.380    1.055e-04    1.313e-05   0.000     18.255   4703.247    617.504   1521.66461     -0.080   1095.584   470.234   470.000    2.097e+01    3.094e-07   0.00000    1.023e+00    1.235e-04   3_24_l50
22   2.380    1.055e-04    1.313e-05   0.000     18.962   4703.254    695.099   1590.35422     -0.970   1195.847   470.330   470.000    2.804e+01    2.566e-07   0.00000    1.007e+00    1.066e-04   3_24_j50
23   2.481    9.869e-05    1.302e-05   0.000     20.176   4703.220    759.868   1689.24090     -0.888   1266.495   489.205   490.000    2.573e+01    1.578e-07   0.00000    1.010e+00    1.007e-04   3_25_j40
23   2.481    9.869e-05    1.302e-05   0.000     19.538   4703.252    699.638   1630.32544     -0.140   1190.635   489.318   490.000    2.196e+01    2.430e-07   0.00000    1.011e+00    1.504e-04   3_25_k40
23   2.481    9.869e-05    1.302e-05   0.000     18.395   4703.246    621.088   1532.22636     -0.078   1088.515   489.895   490.000    2.086e+01    4.194e-07   0.00000    1.022e+00    1.732e-04   3_25_l50
23   2.481    9.869e-05    1.302e-05   0.000     19.200   4703.240    706.055   1609.34779     -0.967   1198.211   490.311   490.000    2.790e+01    1.910e-07   0.00000    1.009e+00    8.485e-05   3_25_j50
24   2.582    7.646e-05    1.204e-05   0.000     20.272   4703.237    762.350   1696.25936     -0.857   1258.238   508.628   510.000    2.585e+01    1.489e-07   0.00000    1.003e+00    9.720e-05   3_26_j40
24   2.582    7.646e-05    1.204e-05   0.000     19.774   4703.249    707.952   1648.43047     -0.152   1189.480   508.973   510.000    2.148e+01    1.047e-07   0.00000    1.014e+00    6.880e-05   3_26_k40
24   2.582    7.646e-05    1.204e-05   0.000     18.532   4703.238    624.589   1542.56634     -0.079   1081.028   509.415   510.000    2.068e+01    3.145e-07   0.00000    1.023e+00    1.340e-04   3_26_l50
24   2.582    7.646e-05    1.204e-05   0.000     19.435   4703.232    717.256   1628.16724     -0.964   1200.606   510.131   510.000    2.778e+01    1.365e-07   0.00000    1.011e+00    6.476e-05   3_26_j50
25   2.684    5.489e-05    1.110e-05   0.000     20.334   4703.235    767.064   1701.67747     -0.809   1252.359   528.135   530.000    2.667e+01    1.447e-07   0.00000    1.004e+00    9.632e-05   3_27_j40
25   2.684    5.489e-05    1.110e-05   0.000     19.954   4703.234    713.086   1661.81633     -0.156   1183.955   528.562   530.000    2.107e+01    1.962e-07   0.00000    1.011e+00    1.343e-04   3_27_k40
25   2.684    5.489e-05    1.110e-05   0.000     19.671   4703.241    728.867   1647.09799     -0.962   1203.089   530.066   530.000    2.767e+01    9.547e-08   0.00000    1.011e+00    4.835e-05   3_27_j50
26   2.786    7.815e-05    1.349e-05   0.000     20.392   4703.247    772.828   1707.12267     -0.758   1247.310   547.861   550.000    2.754e+01    9.681e-08   0.00000    1.006e+00    6.588e-05   3_28_j40
26   2.786    7.815e-05    1.349e-05   0.000     19.902   4703.234    740.614   1665.75525     -0.960   1205.443   549.916   550.000    2.757e+01    1.467e-07   0.00000    1.011e+00    7.920e-05   3_28_j50
27   2.887    4.942e-05    1.076e-05   0.000     20.098   4703.252    750.778   1681.57259     -0.956   1205.461   569.744   570.000    2.753e+01    8.682e-08   0.00000    1.007e+00    4.942e-05   3_29_j50
28   2.986    3.735e-05    9.891e-06   0.000     20.235   4703.240    758.989   1692.92307     -0.948   1202.919   589.207   590.000    2.771e+01    6.334e-08   0.00000    1.005e+00    3.735e-05   3_30_j50
29   3.084    2.759e-05    1.056e-05   0.000     20.335   4703.229    766.542   1701.58790     -0.938   1199.198   608.713   610.000    2.807e+01    4.563e-08   0.00000    1.003e+00    2.759e-05   3_31_j50
30   3.181    2.762e-05    1.604e-05   0.000     20.409   4703.249    773.442   1708.38638     -0.918   1194.607   627.839   630.000    2.847e+01    4.467e-08   0.00000    1.006e+00    2.762e-05   3_32_j50


==> anc/numerical_results/pm_distribution_results_q2_35.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 35.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.154    4.843e+00    4.300e-01   0.430     20.797   4703.232   1123.263   1859.00890      0.119   1832.482    33.190    30.000    3.663e+01    3.692e-03   0.00029    1.024e+00    4.843e+00   4_2_f00
1   0.248    2.152e+00    1.996e-01   0.200     21.017   4703.240   1120.789   1870.30875      0.309   1828.826    50.684    50.000    3.462e+01    1.526e-03   0.00013    9.954e-01    2.152e+00   4_3_f00
2   0.352    8.881e-01    6.092e-02   0.061     21.095   4703.217   1106.597   1868.62294      0.566   1811.523    69.315    70.000    3.393e+01    6.380e-04   0.00006    1.030e+00    9.337e-01   4_4_f00
2   0.352    8.881e-01    6.092e-02   0.061     20.764   4703.247   1079.676   1838.37511     -0.719   1781.065    70.346    70.000    3.480e+01    7.080e-04   0.00005    1.043e+00    8.621e-01   4_4_f10r
3   0.450    3.679e-01    2.504e-02   0.025     21.172   4703.244   1093.421   1867.52790      0.682   1794.846    88.636    90.000    3.413e+01    2.466e-04   0.00002    1.013e+00    3.736e-01   4_5_f00
3   0.450    3.679e-01    2.504e-02   0.025     21.018   4703.253   1081.349   1853.65427     -0.685   1781.115    89.559    90.000    3.509e+01    2.814e-04   0.00002    1.024e+00    3.649e-01   4_5_f10r
4   0.559    1.503e-01    9.029e-03   0.017     21.253   4703.227   1082.082   1867.46178      0.740   1779.792   107.779   110.000    3.459e+01    1.044e-04   0.00001    1.025e+00    1.637e-01   4_6_f00
4   0.559    1.503e-01    9.029e-03   0.017     21.178   4703.246   1076.288   1860.81115     -0.610   1773.158   108.416   110.000    3.506e+01    1.415e-04   0.00001    1.011e+00    1.907e-01   4_6_f10r
4   0.559    1.503e-01    9.029e-03   0.017     18.601   4703.239    867.220   1623.87913     -0.828   1532.229   111.405   110.000    3.351e+01    2.418e-04   0.00002    1.064e+00    1.343e-01   4_6_i20
5   0.656    7.613e-02    5.007e-03   0.005     21.274   4703.240   1069.484   1863.57470     -0.503   1762.962   126.189   130.000    3.594e+01    6.311e-05   0.00001    1.017e+00    8.708e-02   4_7_f10r
5   0.656    7.613e-02    5.007e-03   0.005     18.702   4703.237    859.966   1627.39313     -0.717   1520.903   130.187   130.000    3.378e+01    1.308e-04   0.00001    1.038e+00    7.450e-02   4_7_i20
6   0.757    3.941e-02    2.801e-03   0.003     18.835   4703.251    855.137   1633.87987     -0.557   1511.801   149.934   150.000    3.393e+01    6.610e-05   0.00000    1.038e+00    3.941e-02   4_8_i20
7   0.859    2.368e-02    1.539e-03   0.002     18.933   4703.245    848.400   1637.53932     -0.378   1499.958   169.701   170.000    3.406e+01    3.843e-05   0.00000    1.024e+00    2.388e-02   4_9_i20
7   0.859    2.368e-02    1.539e-03   0.002     19.724   4703.248    911.692   1709.86232     -0.928   1573.953   170.483   170.000    3.538e+01    3.101e-05   0.00000    1.037e+00    2.330e-02   4_9_g20
8   0.960    1.368e-02    8.958e-04   0.001     19.093   4703.253    847.247   1647.16419     -0.283   1494.152   189.748   190.000    3.425e+01    2.076e-05   0.00000    1.015e+00    1.363e-02   4_10_i20
8   0.960    1.368e-02    8.958e-04   0.001     20.023   4703.249    920.741   1731.60384     -0.911   1580.160   190.191   190.000    3.528e+01    1.691e-05   0.00000    1.024e+00    1.376e-02   4_10_g20
9   1.061    7.765e-03    5.292e-04   0.001     19.292   4703.258    849.493   1660.48506     -0.232   1491.942   209.559   210.000    3.425e+01    1.037e-05   0.00000    1.026e+00    7.253e-03   4_11_i20
9   1.061    7.765e-03    5.292e-04   0.001     20.317   4703.253    930.336   1753.12995     -0.894   1586.473   210.172   210.000    3.539e+01    9.827e-06   0.00000    1.024e+00    8.628e-03   4_11_g20
10   1.162    4.704e-03    3.481e-04   0.000     19.504   4703.244    853.286   1675.14883     -0.198   1491.042   229.575   230.000    3.427e+01    6.101e-06   0.00000    1.021e+00    4.559e-03   4_12_i20
10   1.162    4.704e-03    3.481e-04   0.000     20.545   4703.259    935.643   1769.05153     -0.871   1587.495   229.604   230.000    3.541e+01    5.267e-06   0.00000    1.022e+00    4.894e-03   4_12_g20
11   1.263    3.141e-03    2.389e-04   0.000     20.698   4703.237    936.558   1778.73589     -0.837   1583.027   248.890   250.000    3.561e+01    3.651e-06   0.00000    1.027e+00    3.511e-03   4_13_g20
11   1.263    3.141e-03    2.389e-04   0.000     19.720   4703.212    858.178   1690.44904     -0.174   1491.009   249.492   250.000    3.431e+01    3.559e-06   0.00000    1.020e+00    2.839e-03   4_13_i20
11   1.263    3.141e-03    2.389e-04   0.000     18.337   4703.242    749.996   1565.50387     -0.248   1361.188   250.456   250.000    3.259e+01    6.887e-06   0.00000    1.030e+00    3.328e-03   4_13_j30
12   1.364    2.213e-03    1.894e-04   0.000     20.796   4703.254    935.113   1784.29029     -0.775   1575.448   268.014   270.000    3.603e+01    2.384e-06   0.00000    1.019e+00    2.347e-03   4_14_g20
12   1.364    2.213e-03    1.894e-04   0.000     19.924   4703.242    862.736   1704.89455     -0.153   1490.107   269.481   270.000    3.432e+01    2.925e-06   0.00000    1.014e+00    2.481e-03   4_14_i20
12   1.364    2.213e-03    1.894e-04   0.000     18.434   4703.238    748.454   1571.28550     -0.197   1352.967   270.013   270.000    3.304e+01    3.887e-06   0.00000    1.019e+00    1.941e-03   4_14_j30
13   1.466    1.396e-03    1.453e-04   0.000     20.850   4703.249    934.719   1787.49261     -0.674   1568.514   287.622   290.000    3.733e+01    1.522e-06   0.00000    1.018e+00    1.527e-03   4_15_g20
13   1.466    1.396e-03    1.453e-04   0.000     20.106   4703.244    866.547   1717.60857     -0.134   1487.939   289.290   290.000    3.441e+01    1.949e-06   0.00000    1.006e+00    1.743e-03   4_15_i20
13   1.466    1.396e-03    1.453e-04   0.000     18.540   4703.237    747.706   1578.02705     -0.161   1345.150   289.866   290.000    3.328e+01    2.353e-06   0.00000    1.019e+00    1.217e-03   4_15_j30
14   1.578    9.396e-04    9.237e-05   0.000     20.238   4703.234    867.766   1726.34091     -0.109   1482.232   309.204   310.000    3.459e+01    1.198e-06   0.00000    1.010e+00    1.115e-03   4_16_i20
14   1.578    9.396e-04    9.237e-05   0.000     18.651   4703.264    747.294   1585.16158     -0.129   1337.209   309.911   310.000    3.336e+01    2.273e-06   0.00000    1.006e+00    1.219e-03   4_16_j30
14   1.578    9.396e-04    9.237e-05   0.000     18.187   4703.238    716.931   1545.05875     -0.975   1298.733   313.027   310.000    3.436e+01    2.101e-06   0.00000    1.024e+00    7.652e-04   4_16_j40
15   1.676    6.222e-04    5.339e-05   0.000     20.353   4703.249    868.072   1733.72116     -0.087   1474.974   329.209   330.000    3.469e+01    8.492e-07   0.00000    9.981e-01    8.171e-04   4_17_i20
15   1.676    6.222e-04    5.339e-05   0.000     18.783   4703.243    748.865   1594.30134     -0.107   1331.251   329.909   330.000    3.338e+01    1.319e-06   0.00000    1.011e+00    7.377e-04   4_17_j30
15   1.676    6.222e-04    5.339e-05   0.000     18.295   4703.247    718.990   1552.84071     -0.954   1294.050   331.081   330.000    3.460e+01    1.579e-06   0.00000    1.016e+00    5.894e-04   4_17_j40
16   1.775    4.661e-04    3.615e-05   0.000     20.448   4703.248    867.597   1739.59449     -0.066   1466.577   348.669   350.000    3.473e+01    6.857e-07   0.00000    1.005e+00    6.784e-04   4_18_i20
16   1.775    4.661e-04    3.615e-05   0.000     18.925   4703.254    751.468   1604.39061     -0.095   1326.224   349.637   350.000    3.332e+01    1.045e-06   0.00000    1.005e+00    6.101e-04   4_18_j30
16   1.775    4.661e-04    3.615e-05   0.000     18.430   4703.221    722.257   1562.80053     -0.934   1289.948   350.398   350.000    3.463e+01    1.207e-06   0.00000    1.021e+00    4.660e-04   4_18_j40
16   1.775    4.661e-04    3.615e-05   0.000     19.046   4703.228    777.440   1620.47887     -0.971   1357.420   350.801   350.000    3.713e+01    8.291e-07   0.00000    1.021e+00    3.925e-04   4_18_i40
17   1.874    3.884e-04    2.934e-05   0.000     20.540   4703.244    868.322   1745.62726     -0.054   1459.092   368.380   370.000    3.496e+01    4.245e-07   0.00000    9.967e-01    4.309e-04   4_19_i20
17   1.874    3.884e-04    2.934e-05   0.000     19.091   4703.237    755.499   1616.53781     -0.089   1322.530   369.354   370.000    3.308e+01    1.107e-06   0.00000    1.004e+00    6.785e-04   4_19_j30
17   1.874    3.884e-04    2.934e-05   0.000     18.604   4703.223    728.017   1576.06860     -0.909   1288.391   370.009   370.000    3.452e+01    8.995e-07   0.00000    1.014e+00    3.651e-04   4_19_j40
17   1.874    3.884e-04    2.934e-05   0.000     19.297   4703.233    788.069   1640.17013     -0.963   1361.768   370.476   370.000    3.681e+01    8.635e-07   0.00000    1.018e+00    4.388e-04   4_19_i40
18   1.975    2.797e-04    2.246e-05   0.000     19.291   4703.244    760.788   1631.24954     -0.089   1319.977   389.048   390.000    3.254e+01    8.891e-07   0.00000    1.002e+00    5.776e-04   4_20_j30
18   1.975    2.797e-04    2.246e-05   0.000     18.798   4703.276    735.431   1591.14558     -0.882   1288.345   389.882   390.000    3.438e+01    6.086e-07   0.00000    1.015e+00    2.619e-04   4_20_j40
18   1.975    2.797e-04    2.246e-05   0.000     19.540   4703.250    798.889   1659.33644     -0.958   1365.843   390.365   390.000    3.658e+01    5.902e-07   0.00000    1.016e+00    3.206e-04   4_20_i40
19   2.078    2.151e-04    1.642e-05   0.000     19.545   4703.245    768.172   1650.13804     -0.098   1319.605   408.720   410.000    3.162e+01    4.469e-07   0.00000    9.986e-01    3.117e-04   4_21_j30
19   2.078    2.151e-04    1.642e-05   0.000     18.990   4703.209    743.154   1606.14033     -0.854   1288.271   409.759   410.000    3.425e+01    4.002e-07   0.00000    1.017e+00    1.826e-04   4_21_j40
19   2.078    2.151e-04    1.642e-05   0.000     19.779   4703.251    810.111   1678.31121     -0.953   1369.965   410.320   410.000    3.642e+01    5.090e-07   0.00000    1.015e+00    2.950e-04   4_21_i40
19   2.078    2.151e-04    1.642e-05   0.000     18.184   4703.242    691.340   1537.05107     -0.979   1222.483   411.952   410.000    3.497e+01    7.089e-07   0.00000    1.011e+00    2.322e-04   4_21_j50
20   2.180    1.635e-04    1.237e-05   0.000     19.182   4703.254    751.385   1621.24639     -0.829   1288.393   429.698   430.000    3.414e+01    3.409e-07   0.00000    1.015e+00    1.649e-04   4_22_j40
20   2.180    1.635e-04    1.237e-05   0.000     20.015   4703.232    822.026   1697.27620     -0.949   1374.656   430.021   430.000    3.633e+01    2.813e-07   0.00000    1.014e+00    1.738e-04   4_22_i40
20   2.180    1.635e-04    1.237e-05   0.000     18.322   4703.243    699.077   1548.58474     -0.968   1222.471   430.881   430.000    3.529e+01    4.646e-07   0.00000    1.009e+00    1.579e-04   4_22_j50
21   2.280    1.476e-04    1.093e-05   0.000     19.380   4703.255    760.329   1636.97504     -0.809   1289.017   449.611   450.000    3.401e+01    3.237e-07   0.00000    1.010e+00    1.662e-04   4_23_j40
21   2.280    1.476e-04    1.093e-05   0.000     20.210   4703.218    832.153   1712.99035     -0.941   1376.762   449.803   450.000    3.635e+01    2.366e-07   0.00000    1.013e+00    1.538e-04   4_23_i40
21   2.280    1.476e-04    1.093e-05   0.000     18.481   4703.233    707.870   1561.80845     -0.958   1223.111   450.395   450.000    3.545e+01    3.913e-07   0.00000    1.011e+00    1.390e-04   4_23_j50
22   2.380    1.242e-04    9.586e-06   0.000     20.360   4703.258    840.789   1725.34495     -0.930   1376.764   469.453   470.000    3.653e+01    1.827e-07   0.00000    1.012e+00    1.234e-04   4_24_i40
22   2.380    1.242e-04    9.586e-06   0.000     19.580   4703.271    769.617   1652.88377     -0.791   1289.701   469.494   470.000    3.384e+01    2.039e-07   0.00000    1.014e+00    1.112e-04   4_24_j40
22   2.380    1.242e-04    9.586e-06   0.000     18.669   4703.218    718.038   1577.35505     -0.948   1224.989   470.120   470.000    3.543e+01    3.428e-07   0.00000    1.013e+00    1.287e-04   4_24_j50
23   2.481    1.045e-04    8.649e-06   0.000     20.469   4703.275    848.341   1734.71388     -0.912   1375.207   488.907   490.000    3.687e+01    1.907e-07   0.00000    1.008e+00    1.324e-04   4_25_i40
23   2.481    1.045e-04    8.649e-06   0.000     19.791   4703.251    779.412   1669.62782     -0.778   1290.619   489.412   490.000    3.358e+01    1.521e-07   0.00000    1.014e+00    8.827e-05   4_25_j40
23   2.481    1.045e-04    8.649e-06   0.000     18.876   4703.236    728.658   1594.21824     -0.938   1227.006   489.943   490.000    3.523e+01    2.605e-07   0.00000    1.011e+00    1.041e-04   4_25_j50
24   2.582    9.503e-05    8.476e-06   0.000     20.536   4703.238    854.540   1740.94473     -0.881   1371.618   508.453   510.000    3.731e+01    1.538e-07   0.00000    1.004e+00    1.089e-04   4_26_i40
24   2.582    9.503e-05    8.476e-06   0.000     19.980   4703.264    788.078   1684.55983     -0.763   1289.893   509.131   510.000    3.333e+01    1.232e-07   0.00000    1.010e+00    7.565e-05   4_26_j40
24   2.582    9.503e-05    8.476e-06   0.000     19.090   4703.215    739.589   1611.66531     -0.928   1229.054   509.752   510.000    3.495e+01    2.269e-07   0.00000    1.007e+00    9.689e-05   4_26_j50
25   2.683    7.643e-05    7.812e-06   0.000     20.581   4703.251    860.391   1745.65901     -0.842   1367.046   528.371   530.000    3.780e+01    9.982e-08   0.00000    1.004e+00    7.184e-05   4_27_i40
25   2.683    7.643e-05    7.812e-06   0.000     20.140   4703.236    795.038   1697.04408     -0.747   1286.784   528.726   530.000    3.308e+01    1.612e-07   0.00000    1.003e+00    1.037e-04   4_27_j40
25   2.683    7.643e-05    7.812e-06   0.000     19.308   4703.284    750.963   1629.43701     -0.919   1231.223   529.689   530.000    3.467e+01    1.649e-07   0.00000    1.011e+00    7.522e-05   4_27_j50
26   2.784    8.452e-05    9.159e-06   0.000     19.533   4703.272    762.731   1647.73718     -0.913   1233.471   549.725   550.000    3.434e+01    1.731e-07   0.00000    1.015e+00    8.452e-05   4_28_j50
27   2.885    5.781e-05    7.741e-06   0.000     19.755   4703.191    774.361   1665.75404     -0.907   1235.366   569.505   570.000    3.400e+01    1.107e-07   0.00000    1.018e+00    5.781e-05   4_29_j50
28   2.986    6.791e-05    9.575e-06   0.000     19.964   4703.260    785.746   1682.83365     -0.901   1236.601   589.322   590.000    3.371e+01    1.222e-07   0.00000    1.015e+00    6.791e-05   4_30_j50
29   3.085    4.791e-05    9.185e-06   0.000     20.137   4703.220    795.715   1697.07709     -0.892   1235.819   609.020   610.000    3.350e+01    8.182e-08   0.00000    1.010e+00    4.791e-05   4_31_j50
30   3.186    6.869e-05    1.491e-05   0.000     20.257   4703.265    804.101   1707.39060     -0.873   1232.661   628.834   630.000    3.347e+01    1.128e-07   0.00000    1.013e+00    6.869e-05   4_32_j50
31   3.285    4.480e-05    1.715e-05   0.000     20.366   4703.230    812.012   1716.80111     -0.857   1228.792   648.382   650.000    3.343e+01    7.096e-08   0.00000    1.010e+00    4.480e-05   4_33_j50


==> anc/numerical_results/pm_distribution_results_q2_45.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 45.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.156    4.523e+00    3.907e-01   0.391     20.753   4703.237   1124.293   1856.97942      0.125   1833.628    33.466    30.000    4.538e+01    3.488e-03   0.00027    9.898e-01    4.523e+00   5_2_f00
1   0.249    1.986e+00    1.795e-01   0.180     20.928   4703.231   1121.264   1865.47158      0.292   1829.360    50.684    50.000    4.401e+01    1.442e-03   0.00012    9.745e-01    1.986e+00   5_3_f00
2   0.353    7.893e-01    5.151e-02   0.052     21.010   4703.245   1110.562   1865.51015      0.498   1815.947    69.794    70.000    4.399e+01    5.808e-04   0.00005    9.634e-01    8.334e-01   5_4_f00
2   0.353    7.893e-01    5.151e-02   0.052     20.659   4703.241   1082.222   1833.40481     -0.745   1783.910    70.719    70.000    4.479e+01    6.571e-04   0.00004    1.017e+00    7.665e-01   5_4_f10r
3   0.452    3.663e-01    2.340e-02   0.023     21.076   4703.232   1099.452   1864.55702      0.615   1801.585    89.233    90.000    4.413e+01    2.454e-04   0.00002    9.884e-01    3.649e-01   5_5_f00
3   0.452    3.663e-01    2.340e-02   0.023     20.921   4703.242   1087.681   1850.70614     -0.714   1788.240    89.825    90.000    4.493e+01    2.950e-04   0.00002    1.013e+00    3.671e-01   5_5_f10r
4   0.560    1.451e-01    8.542e-03   0.021     21.164   4703.246   1091.310   1866.14934      0.657   1790.077   108.866   110.000    4.446e+01    1.130e-04   0.00001    9.850e-01    1.747e-01   5_6_f00
4   0.560    1.451e-01    8.542e-03   0.021     21.084   4703.247   1085.832   1859.32171     -0.649   1783.864   109.062   110.000    4.500e+01    1.365e-04   0.00001    1.014e+00    1.764e-01   5_6_f10r
4   0.560    1.451e-01    8.542e-03   0.021     18.554   4703.238    877.799   1625.05080     -0.851   1544.537   112.009   110.000    4.265e+01    2.219e-04   0.00002    1.058e+00    1.194e-01   5_6_i20
5   0.656    7.978e-02    4.721e-03   0.005     21.243   4703.242   1084.211   1867.76574      0.668   1779.330   128.150   130.000    4.492e+01    5.522e-05   0.00001    9.809e-01    8.827e-02   5_7_f00
5   0.656    7.978e-02    4.721e-03   0.005     21.198   4703.241   1081.268   1864.00077     -0.531   1775.983   128.278   130.000    4.522e+01    6.297e-05   0.00001    9.960e-01    8.395e-02   5_7_f10r
5   0.656    7.978e-02    4.721e-03   0.005     18.632   4703.265    872.900   1627.99458     -0.751   1536.054   130.347   130.000    4.349e+01    1.394e-04   0.00001    1.040e+00    7.624e-02   5_7_i20
6   0.758    3.930e-02    2.221e-03   0.002     21.300   4703.231   1079.568   1869.17913      0.656   1771.036   146.733   150.000    4.633e+01    3.833e-05   0.00001    9.914e-01    6.289e-02   5_8_f00
6   0.758    3.930e-02    2.221e-03   0.002     21.257   4703.241   1075.261   1864.95995     -0.355   1766.070   147.250   150.000    4.611e+01    3.181e-05   0.00000    9.962e-01    4.361e-02   5_8_f10r
6   0.758    3.930e-02    2.221e-03   0.002     21.129   4703.242   1062.543   1852.36790     -0.907   1751.265   149.461   150.000    4.571e+01    3.249e-05   0.00000    1.019e+00    3.918e-02   5_8_f20r
6   0.758    3.930e-02    2.221e-03   0.002     18.715   4703.232    867.522   1631.05579     -0.576   1526.423   149.581   150.000    4.370e+01    6.689e-05   0.00000    1.024e+00    3.786e-02   5_8_i20
6   0.758    3.930e-02    2.221e-03   0.002     19.191   4703.246    907.565   1675.63292     -0.936   1573.008   150.809   150.000    4.520e+01    6.224e-05   0.00000    1.041e+00    3.919e-02   5_8_g20
7   0.860    2.380e-02    1.396e-03   0.001     21.219   4703.244   1061.444   1857.16898     -0.869   1746.526   167.937   170.000    4.681e+01    2.120e-05   0.00000    1.025e+00    2.582e-02   5_9_f20r
7   0.860    2.380e-02    1.396e-03   0.001     18.809   4703.244    862.755   1635.06497     -0.429   1516.827   169.878   170.000    4.371e+01    3.824e-05   0.00000    1.024e+00    2.250e-02   5_9_i20
7   0.860    2.380e-02    1.396e-03   0.001     19.473   4703.228    917.931   1696.87377     -0.916   1581.233   170.382   170.000    4.511e+01    3.680e-05   0.00000    1.036e+00    2.498e-02   5_9_g20
8   0.961    1.278e-02    7.912e-04   0.001     18.892   4703.240    858.975   1638.83401     -0.333   1507.975   189.782   190.000    4.395e+01    2.110e-05   0.00000    1.008e+00    1.282e-02   5_10_i20
8   0.961    1.278e-02    7.912e-04   0.001     19.743   4703.238    927.994   1717.16419     -0.900   1588.604   190.129   190.000    4.507e+01    1.752e-05   0.00000    1.037e+00    1.275e-02   5_10_g20
9   1.061    7.567e-03    4.857e-04   0.000     18.999   4703.255    857.309   1644.88553     -0.265   1501.127   209.716   210.000    4.400e+01    1.154e-05   0.00000    1.014e+00    7.280e-03   5_11_i20
9   1.061    7.567e-03    4.857e-04   0.000     20.015   4703.232    939.050   1737.93367     -0.885   1596.671   209.848   210.000    4.507e+01    1.002e-05   0.00000    1.034e+00    7.823e-03   5_11_g20
10   1.162    4.419e-03    3.061e-04   0.000     19.121   4703.266    857.736   1652.68762     -0.217   1496.273   229.662   230.000    4.408e+01    6.299e-06   0.00000    1.011e+00    4.143e-03   5_12_i20
10   1.162    4.419e-03    3.061e-04   0.000     20.277   4703.264    949.876   1757.90361     -0.863   1603.943   229.831   230.000    4.510e+01    5.563e-06   0.00000    1.023e+00    4.648e-03   5_12_g20
11   1.262    3.007e-03    2.305e-04   0.000     20.494   4703.279    958.185   1774.21170     -0.830   1607.932   249.516   250.000    4.513e+01    3.228e-06   0.00000    1.021e+00    2.855e-03   5_13_g20
11   1.262    3.007e-03    2.305e-04   0.000     19.271   4703.236    860.966   1663.25178     -0.193   1494.273   249.590   250.000    4.414e+01    4.764e-06   0.00000    1.009e+00    3.283e-03   5_13_i20
12   1.363    1.901e-03    1.777e-04   0.000     20.632   4703.218    961.906   1783.95115     -0.775   1606.266   268.915   270.000    4.531e+01    2.146e-06   0.00000    1.021e+00    1.971e-03   5_14_g20
12   1.363    1.901e-03    1.777e-04   0.000     19.417   4703.249    864.394   1673.58130     -0.170   1492.064   269.487   270.000    4.415e+01    2.511e-06   0.00000    1.003e+00    1.811e-03   5_14_i20
13   1.464    1.598e-03    1.820e-04   0.000     20.688   4703.220    960.105   1786.68385     -0.691   1597.617   288.819   290.000    4.551e+01    1.766e-06   0.00000    1.020e+00    1.656e-03   5_15_g20
13   1.464    1.598e-03    1.820e-04   0.000     19.572   4703.247    869.111   1684.97229     -0.156   1490.911   289.458   290.000    4.413e+01    2.033e-06   0.00000    1.004e+00    1.536e-03   5_15_i20
14   1.577    8.137e-04    1.031e-04   0.000     20.738   4703.249    959.320   1789.44575     -0.622   1589.657   308.857   310.000    4.581e+01    9.626e-07   0.00000    1.014e+00    9.190e-04   5_16_g20
14   1.577    8.137e-04    1.031e-04   0.000     19.733   4703.251    874.811   1697.10461     -0.147   1490.543   309.262   310.000    4.408e+01    1.093e-06   0.00000    1.004e+00    8.668e-04   5_16_i20
14   1.577    8.137e-04    1.031e-04   0.000     18.373   4703.256    772.598   1575.31288     -0.982   1366.879   312.865   310.000    4.383e+01    1.992e-06   0.00000    1.019e+00    7.587e-04   5_16_i40
15   1.678    6.568e-04    6.167e-05   0.000     20.788   4703.242    959.722   1792.63548     -0.571   1582.733   328.659   330.000    4.614e+01    7.682e-07   0.00000    1.011e+00    7.448e-04   5_17_g20
15   1.678    6.568e-04    6.167e-05   0.000     19.923   4703.258    880.857   1711.06684     -0.143   1490.227   328.896   330.000    4.359e+01    6.425e-07   0.00000    9.984e-01    5.382e-04   5_17_i20
15   1.678    6.568e-04    6.167e-05   0.000     18.507   4703.251    782.740   1587.37298     -0.971   1371.938   331.271   330.000    4.472e+01    1.791e-06   0.00000    1.017e+00    7.028e-04   5_17_i40
15   1.678    6.568e-04    6.167e-05   0.000     18.224   4703.246    743.580   1556.02704     -0.955   1323.928   332.000   330.000    4.109e+01    1.522e-06   0.00000    1.019e+00    5.450e-04   5_17_j40
16   1.777    4.794e-04    3.761e-05   0.000     20.116   4703.243    886.186   1725.00720     -0.143   1488.802   348.173   350.000    4.287e+01    8.713e-07   0.00000    9.922e-01    7.708e-04   5_18_i20
16   1.777    4.794e-04    3.761e-05   0.000     20.832   4703.244    962.988   1796.48346     -0.537   1578.763   348.367   350.000    4.684e+01    6.035e-07   0.00000    1.004e+00    5.910e-04   5_18_g20
16   1.777    4.794e-04    3.761e-05   0.000     18.291   4703.253    746.817   1561.44273     -0.930   1320.089   350.649   350.000    4.163e+01    1.520e-06   0.00000    1.017e+00    5.510e-04   5_18_j40
16   1.777    4.794e-04    3.761e-05   0.000     18.664   4703.237    793.068   1601.01342     -0.961   1376.412   350.716   350.000    4.517e+01    1.137e-06   0.00000    1.018e+00    4.638e-04   5_18_i40
16   1.777    4.794e-04    3.761e-05   0.000     20.003   4703.250    898.644   1722.34242     -0.974   1502.381   350.913   350.000    4.648e+01    6.767e-07   0.00000    1.020e+00    4.360e-04   5_18_g40
17   1.876    3.386e-04    2.600e-05   0.000     18.381   4703.245    751.324   1568.77741     -0.885   1317.222   369.768   370.000    4.196e+01    8.087e-07   0.00000    1.013e+00    3.017e-04   5_19_j40
17   1.876    3.386e-04    2.600e-05   0.000     18.840   4703.241    803.986   1616.01403     -0.952   1381.036   370.519   370.000    4.535e+01    8.659e-07   0.00000    1.017e+00    3.699e-04   5_19_i40
17   1.876    3.386e-04    2.600e-05   0.000     20.219   4703.232    909.966   1739.79069     -0.966   1507.408   370.597   370.000    4.624e+01    4.327e-07   0.00000    1.019e+00    2.947e-04   5_19_g40
18   1.976    2.861e-04    2.139e-05   0.000     18.466   4703.249    756.080   1575.90072     -0.832   1313.918   389.640   390.000    4.226e+01    8.088e-07   0.00000    1.014e+00    3.113e-04   5_20_j40
18   1.976    2.861e-04    2.139e-05   0.000     19.040   4703.266    816.124   1632.90368     -0.944   1386.796   390.162   390.000    4.535e+01    6.133e-07   0.00000    1.014e+00    2.768e-04   5_20_i40
18   1.976    2.861e-04    2.139e-05   0.000     20.405   4703.269    921.314   1755.29480     -0.960   1512.093   390.234   390.000    4.627e+01    4.193e-07   0.00000    1.018e+00    2.986e-04   5_20_g40
19   2.077    2.515e-04    1.895e-05   0.000     18.561   4703.250    761.913   1583.97478     -0.791   1311.457   409.658   410.000    4.250e+01    5.703e-07   0.00000    1.014e+00    2.268e-04   5_21_j40
19   2.077    2.515e-04    1.895e-05   0.000     20.537   4703.246    931.698   1767.15402     -0.953   1515.199   410.002   410.000    4.663e+01    3.274e-07   0.00000    1.013e+00    2.395e-04   5_21_g40
19   2.077    2.515e-04    1.895e-05   0.000     19.249   4703.251    829.119   1650.70573     -0.933   1393.061   410.076   410.000    4.529e+01    5.476e-07   0.00000    1.017e+00    2.623e-04   5_21_i40
20   2.178    2.001e-04    1.492e-05   0.000     18.678   4703.229    768.507   1593.73291     -0.760   1309.649   429.437   430.000    4.250e+01    5.022e-07   0.00000    1.009e+00    2.076e-04   5_22_j40
20   2.178    2.001e-04    1.492e-05   0.000     20.636   4703.249    940.882   1776.47983     -0.945   1516.525   429.747   430.000    4.703e+01    3.054e-07   0.00000    1.012e+00    2.273e-04   5_22_g40
20   2.178    2.001e-04    1.492e-05   0.000     19.461   4703.229    842.106   1668.59361     -0.921   1399.008   429.808   430.000    4.514e+01    3.768e-07   0.00000    1.019e+00    1.919e-04   5_22_i40
20   2.178    2.001e-04    1.492e-05   0.000     19.832   4703.236    885.497   1707.04587     -0.982   1450.264   431.215   430.000    4.739e+01    4.019e-07   0.00000    1.015e+00    2.257e-04   5_22_g50
20   2.178    2.001e-04    1.492e-05   0.000     18.240   4703.244    731.023   1552.97738     -0.972   1262.326   431.224   430.000    4.143e+01    5.821e-07   0.00000    1.008e+00    1.901e-04   5_22_j50
21   2.279    1.659e-04    1.271e-05   0.000     18.810   4703.245    775.948   1604.72971     -0.737   1308.482   449.244   450.000    4.239e+01    3.949e-07   0.00000    1.011e+00    1.704e-04   5_23_j40
21   2.279    1.659e-04    1.271e-05   0.000     20.726   4703.258    950.139   1785.37990     -0.934   1517.590   449.456   450.000    4.739e+01    1.774e-07   0.00000    1.010e+00    1.342e-04   5_23_g40
21   2.279    1.659e-04    1.271e-05   0.000     19.664   4703.284    854.743   1685.78204     -0.908   1404.044   449.748   450.000    4.497e+01    3.401e-07   0.00000    1.020e+00    1.837e-04   5_23_i40
21   2.279    1.659e-04    1.271e-05   0.000     18.311   4703.248    737.110   1559.61195     -0.958   1259.689   450.533   450.000    4.174e+01    4.935e-07   0.00000    1.007e+00    1.638e-04   5_23_j50
21   2.279    1.659e-04    1.271e-05   0.000     20.038   4703.263    897.495   1724.11790     -0.977   1454.653   450.777   450.000    4.702e+01    2.601e-07   0.00000    1.018e+00    1.544e-04   5_23_g50
22   2.380    1.508e-04    1.192e-05   0.000     18.959   4703.236    783.565   1616.85378     -0.722   1307.382   468.636   470.000    4.209e+01    1.362e-07   0.00000    1.003e+00    6.158e-05   5_24_j40
22   2.380    1.508e-04    1.192e-05   0.000     20.803   4703.248    959.506   1793.46058     -0.917   1518.501   469.021   470.000    4.777e+01    2.643e-07   0.00000    1.007e+00    2.032e-04   5_24_g40
22   2.380    1.508e-04    1.192e-05   0.000     19.856   4703.228    866.934   1702.03210     -0.895   1408.278   469.475   470.000    4.480e+01    2.939e-07   0.00000    1.021e+00    1.679e-04   5_24_i40
22   2.380    1.508e-04    1.192e-05   0.000     18.413   4703.250    745.015   1568.80479     -0.939   1258.966   469.824   470.000    4.192e+01    4.366e-07   0.00000    1.006e+00    1.494e-04   5_24_j50
22   2.380    1.508e-04    1.192e-05   0.000     20.224   4703.244    909.626   1739.97932     -0.972   1458.784   470.447   470.000    4.680e+01    2.248e-07   0.00000    1.016e+00    1.402e-04   5_24_g50
23   2.480    1.589e-04    1.305e-05   0.000     20.860   4703.239    967.522   1799.83812     -0.890   1517.416   488.709   490.000    4.806e+01    1.388e-07   0.00000    1.004e+00    1.083e-04   5_25_g40
23   2.480    1.589e-04    1.305e-05   0.000     20.031   4703.279    878.157   1716.92209     -0.879   1410.926   489.321   490.000    4.459e+01    3.033e-07   0.00000    1.025e+00    1.826e-04   5_25_i40
23   2.480    1.589e-04    1.305e-05   0.000     18.524   4703.262    753.620   1578.88551     -0.910   1258.487   489.593   490.000    4.201e+01    4.472e-07   0.00000    1.011e+00    1.591e-04   5_25_j50
23   2.480    1.589e-04    1.305e-05   0.000     20.367   4703.239    922.293   1753.29982     -0.969   1463.144   490.216   490.000    4.694e+01    2.337e-07   0.00000    1.020e+00    1.507e-04   5_25_g50
24   2.581    1.083e-04    1.100e-05   0.000     20.895   4703.249    974.357   1804.45217     -0.860   1514.480   508.614   510.000    4.830e+01    9.488e-08   0.00000    1.003e+00    7.479e-05   5_26_g40
24   2.581    1.083e-04    1.100e-05   0.000     20.171   4703.259    888.382   1729.22605     -0.861   1412.051   509.115   510.000    4.452e+01    2.053e-07   0.00000    1.020e+00    1.288e-04   5_26_i40
24   2.581    1.083e-04    1.100e-05   0.000     18.625   4703.232    761.843   1588.10294     -0.881   1257.178   509.346   510.000    4.207e+01    2.669e-07   0.00000    1.010e+00    9.844e-05   5_26_j50
24   2.581    1.083e-04    1.100e-05   0.000     20.480   4703.224    934.878   1764.78564     -0.965   1467.016   510.060   510.000    4.723e+01    1.659e-07   0.00000    1.017e+00    1.096e-04   5_26_g50
25   2.682    1.448e-04    1.469e-05   0.000     20.299   4703.251    898.504   1740.69596     -0.843   1412.708   528.917   530.000    4.447e+01    1.522e-07   0.00000    1.022e+00    9.926e-05   5_27_i40
25   2.682    1.448e-04    1.469e-05   0.000     18.745   4703.256    770.901   1598.82519     -0.859   1256.471   529.243   530.000    4.200e+01    4.539e-07   0.00000    1.010e+00    1.745e-04   5_27_j50
25   2.682    1.448e-04    1.469e-05   0.000     20.580   4703.257    946.709   1775.18320     -0.960   1469.660   529.895   530.000    4.745e+01    2.398e-07   0.00000    1.013e+00    1.617e-04   5_27_g50
26   2.783    1.072e-04    1.393e-05   0.000     20.437   4703.248    909.652   1753.15078     -0.831   1414.300   548.662   550.000    4.441e+01    1.170e-07   0.00000    1.015e+00    7.941e-05   5_28_i40
26   2.783    1.072e-04    1.393e-05   0.000     18.873   4703.251    780.307   1610.21191     -0.842   1256.001   548.902   550.000    4.186e+01    2.395e-07   0.00000    1.010e+00    9.621e-05   5_28_j50
26   2.783    1.072e-04    1.393e-05   0.000     20.680   4703.281    959.152   1785.85777     -0.955   1472.722   549.690   550.000    4.765e+01    1.795e-07   0.00000    1.014e+00    1.238e-04   5_28_g50
27   2.885    1.104e-04    1.957e-05   0.000     20.769   4703.247    971.668   1795.83327     -0.948   1475.587   569.428   570.000    4.787e+01    1.569e-07   0.00000    1.013e+00    1.104e-04   5_29_g50
28   2.985    7.783e-05    1.891e-05   0.000     20.849   4703.249    984.613   1805.50701     -0.938   1478.700   589.087   590.000    4.811e+01    1.085e-07   0.00000    1.009e+00    7.783e-05   5_30_g50
29   3.084    9.226e-05    2.619e-05   0.000     20.920   4703.238    997.227   1814.51033     -0.926   1481.132   608.733   610.000    4.831e+01    1.264e-07   0.00000    1.006e+00    9.226e-05   5_31_g50
30   3.185    9.782e-05    3.749e-05   0.000     20.971   4703.228   1008.545   1821.87735     -0.911   1481.591   628.609   630.000    4.845e+01    1.321e-07   0.00000    1.004e+00    9.782e-05   5_32_g50


==> anc/numerical_results/pm_distribution_results_q2_5.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq =  5.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.661    6.071e-02    6.089e-02   0.061     18.588   4703.251    820.761   1605.85630     -0.228   1474.543   130.775   130.000    0.000e+00    1.038e-04   0.00010    9.719e-01    6.071e-02   1_7_i20
1   0.757    3.641e-02    3.651e-02   0.037     18.838   4703.251    821.208   1621.82736     -0.198   1471.728   149.882   150.000    0.000e+00    5.774e-05   0.00006    9.815e-01    3.641e-02   1_8_i20
3   0.960    1.352e-02    1.357e-02   0.014     19.486   4703.252    833.138   1667.12178     -0.215   1477.417   189.955   190.000    2.769e+00    1.765e-05   0.00002    1.052e+00    1.352e-02   1_10_i20
4   1.065    7.889e-03    5.608e-03   0.006     19.797   4703.239    839.046   1688.88503     -0.217   1479.568   209.629   210.000    2.925e+00    9.140e-06   0.00001    1.012e+00    7.664e-03   1_11_i20
4   1.065    7.889e-03    5.608e-03   0.006     18.310   4703.252    727.731   1556.56830     -0.465   1345.488   211.202   210.000    1.813e+00    1.641e-05   0.00002    1.015e+00    8.141e-03   1_11_j30
5   1.165    5.027e-03    3.926e-04   0.001     20.074   4703.253    842.878   1707.77690     -0.186   1478.754   229.489   230.000    3.398e+00    6.313e-06   0.00000    1.023e+00    5.722e-03   1_12_i20
5   1.165    5.027e-03    3.926e-04   0.001     18.418   4703.240    720.447   1561.40165     -0.269   1331.205   230.481   230.000    2.627e+00    9.246e-06   0.00000    1.031e+00    4.698e-03   1_12_j30
6   1.264    3.391e-03    2.722e-04   0.001     20.297   4703.249    843.286   1722.08220     -0.115   1473.495   249.124   250.000    3.481e+00    4.736e-06   0.00000    1.018e+00    4.557e-03   1_13_i20
6   1.264    3.391e-03    2.722e-04   0.001     18.560   4703.259    716.266   1569.59626     -0.149   1320.148   250.036   250.000    3.602e+00    5.882e-06   0.00000    9.971e-01    3.099e-03   1_13_j30
7   1.364    1.750e-03    1.674e-04   0.000     20.450   4703.247    839.319   1730.61729     -0.021   1462.647   268.602   270.000    3.614e+00    1.330e-06   0.00000    1.029e+00    1.328e-03   1_14_i20
7   1.364    1.750e-03    1.674e-04   0.000     18.798   4703.239    719.094   1586.22694     -0.124   1317.128   269.872   270.000    3.952e+00    3.377e-06   0.00000    9.956e-01    1.905e-03   1_14_j30
8   1.468    1.405e-03    1.230e-04   0.000     20.574   4703.234    834.580   1737.12257      0.081   1450.710   287.276   290.000    4.059e+00    1.072e-06   0.00000    1.043e+00    1.101e-03   1_15_i20
8   1.468    1.405e-03    1.230e-04   0.000     19.068   4703.258    724.576   1605.74594     -0.131   1316.876   289.796   290.000    4.149e+00    2.183e-06   0.00000    1.005e+00    1.330e-03   1_15_j30
8   1.468    1.405e-03    1.230e-04   0.000     18.063   4703.252    653.099   1517.97326     -0.548   1227.498   291.296   290.000    3.869e+00    3.979e-06   0.00000    1.025e+00    1.660e-03   1_15_k40
9   1.571    1.016e-03    8.883e-05   0.000     19.344   4703.225    730.921   1625.93391     -0.133   1317.252   309.666   310.000    4.112e+00    1.511e-06   0.00000    1.014e+00    9.949e-04   1_16_j30
9   1.571    1.016e-03    8.883e-05   0.000     18.163   4703.227    648.084   1523.38794     -0.397   1213.787   310.498   310.000    3.888e+00    2.430e-06   0.00000    9.796e-01    1.036e-03   1_16_k40
10   1.672    6.123e-04    5.746e-05   0.000     19.620   4703.238    737.732   1646.17632     -0.150   1317.654   329.795   330.000    4.502e+00    8.275e-07   0.00000    1.021e+00    5.876e-04   1_17_j30
10   1.672    6.123e-04    5.746e-05   0.000     18.274   4703.265    644.058   1529.82520     -0.244   1200.580   330.333   330.000    4.119e+00    1.439e-06   0.00000    1.028e+00    6.282e-04   1_17_k40
11   1.771    5.235e-04    4.927e-05   0.000     19.865   4703.235    742.790   1663.89982     -0.151   1315.596   349.598   350.000    4.384e+00    7.467e-07   0.00000    1.023e+00    5.655e-04   1_18_j30
11   1.771    5.235e-04    4.927e-05   0.000     18.420   4703.219    643.286   1539.62873     -0.179   1191.101   349.973   350.000    4.579e+00    1.121e-06   0.00000    1.004e+00    5.066e-04   1_18_k40
12   1.872    4.204e-04    4.337e-05   0.000     20.041   4703.266    743.534   1675.77259     -0.106   1307.833   369.352   370.000    4.426e+00    4.464e-07   0.00000    1.007e+00    3.523e-04   1_19_j30
12   1.872    4.204e-04    4.337e-05   0.000     18.654   4703.243    648.491   1556.96836     -0.202   1188.673   369.852   370.000    4.594e+00    9.445e-07   0.00000    9.980e-01    4.537e-04   1_19_k40
13   1.976    2.874e-04    2.989e-05   0.000     20.182   4703.264    742.370   1684.82675     -0.034   1297.345   388.984   390.000    4.418e+00    3.516e-07   0.00000    1.021e+00    2.858e-04   1_20_j30
13   1.976    2.874e-04    2.989e-05   0.000     18.909   4703.269    655.603   1576.23396     -0.235   1188.200   389.820   390.000    4.761e+00    5.677e-07   0.00000    1.006e+00    2.916e-04   1_20_k40
13   1.976    2.874e-04    2.989e-05   0.000     17.939   4703.237    589.909   1492.98374     -0.165   1102.513   391.330   390.000    3.263e+00    7.859e-07   0.00000    1.018e+00    2.813e-04   1_20_l50
14   2.078    2.172e-04    2.323e-05   0.000     20.307   4703.246    741.045   1692.79400      0.007   1286.448   408.168   410.000    4.718e+00    2.696e-07   0.00000    1.020e+00    2.243e-04   1_21_j30
14   2.078    2.172e-04    2.323e-05   0.000     19.174   4703.249    663.594   1596.32340     -0.286   1188.421   409.786   410.000    4.740e+00    3.703e-07   0.00000    1.012e+00    2.035e-04   1_21_k40
14   2.078    2.172e-04    2.323e-05   0.000     18.047   4703.265    588.527   1500.19093     -0.090   1090.622   410.825   410.000    3.820e+00    6.318e-07   0.00000    9.998e-01    2.299e-04   1_21_l50
15   2.179    2.141e-04    2.184e-05   0.000     19.430   4703.224    671.584   1615.80183     -0.315   1188.146   429.901   430.000    5.020e+00    3.729e-07   0.00000    1.013e+00    2.183e-04   1_22_k40
15   2.179    2.141e-04    2.184e-05   0.000     18.153   4703.210    587.173   1507.22913     -0.031   1078.223   430.459   430.000    3.981e+00    5.742e-07   0.00000    1.027e+00    2.117e-04   1_22_l50
16   2.279    1.638e-04    1.786e-05   0.000     19.684   4703.240    679.772   1635.16502     -0.364   1187.781   449.888   450.000    5.151e+00    2.288e-07   0.00000    1.014e+00    1.422e-04   1_23_k40
16   2.279    1.638e-04    1.786e-05   0.000     18.315   4703.248    590.130   1519.24844     -0.041   1071.093   450.086   450.000    4.456e+00    4.661e-07   0.00000    1.013e+00    1.772e-04   1_23_l50
17   2.380    1.415e-04    1.674e-05   0.000     19.870   4703.266    683.904   1648.84851     -0.361   1182.038   469.535   470.000    5.224e+00    2.138e-07   0.00000    1.006e+00    1.380e-04   1_24_k40
17   2.380    1.415e-04    1.674e-05   0.000     18.548   4703.201    597.514   1537.19220     -0.105   1069.375   469.818   470.000    4.410e+00    3.568e-07   0.00000    1.014e+00    1.429e-04   1_24_l50
18   2.480    1.263e-04    1.654e-05   0.000     20.015   4703.239    685.552   1659.05582     -0.343   1172.711   489.210   490.000    5.213e+00    1.474e-07   0.00000    1.021e+00    9.721e-05   1_25_k40
18   2.480    1.263e-04    1.654e-05   0.000     18.799   4703.222    606.587   1556.77237     -0.173   1069.335   489.834   490.000    4.697e+00    3.273e-07   0.00000    1.014e+00    1.387e-04   1_25_l50
19   2.582    9.724e-05    1.514e-05   0.000     20.144   4703.257    687.013   1668.20069     -0.329   1163.031   508.422   510.000    5.409e+00    1.107e-07   0.00000    1.016e+00    7.416e-05   1_26_k40
19   2.582    9.724e-05    1.514e-05   0.000     19.054   4703.209    616.127   1576.69614     -0.239   1069.498   509.887   510.000    4.845e+00    2.292e-07   0.00000    1.015e+00    1.027e-04   1_26_l50
20   2.684    7.830e-05    1.477e-05   0.000     19.305   4703.260    625.676   1596.30389     -0.306   1069.395   529.771   530.000    4.873e+00    1.659e-07   0.00000    1.017e+00    7.830e-05   1_27_l50
21   2.785    6.958e-05    1.426e-05   0.000     19.553   4703.235    635.380   1615.62297     -0.364   1069.007   549.837   550.000    5.042e+00    1.405e-07   0.00000    1.018e+00    6.958e-05   1_28_l50
22   2.885    7.445e-05    1.573e-05   0.000     19.758   4703.204    642.875   1631.52044     -0.396   1065.645   569.419   570.000    5.163e+00    1.456e-07   0.00000    1.010e+00    7.445e-05   1_29_l50
23   2.985    8.114e-05    1.934e-05   0.000     19.907   4703.241    647.177   1642.77902     -0.405   1057.523   589.211   590.000    5.323e+00    1.572e-07   0.00000    1.030e+00    8.114e-05   1_30_l50
24   3.084    3.611e-05    1.683e-05   0.000     20.037   4703.254    650.713   1652.47576     -0.401   1048.273   608.638   610.000    5.505e+00    6.993e-08   0.00000    1.013e+00    3.611e-05   1_31_l50
25   3.175    2.637e-05    2.643e-05   0.000     20.145   4703.250    654.628   1660.78615     -0.375   1040.380   626.455   630.000    6.296e+00    5.108e-08   0.00000    1.033e+00    2.637e-05   1_32_l50


==> anc/numerical_results/pm_distribution_results_q2_55.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 55.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.156    4.476e+00    3.773e-01   0.377     20.669   4703.234   1123.467   1851.92090      0.101   1832.695    33.602    30.000    5.467e+01    3.540e-03   0.00026    9.464e-01    4.476e+00   6_2_f00
1   0.249    1.981e+00    1.738e-01   0.174     20.809   4703.216   1121.040   1858.68516      0.256   1829.104    50.745    50.000    5.370e+01    1.488e-03   0.00012    9.621e-01    1.981e+00   6_3_f00
2   0.353    7.895e-01    5.011e-02   0.050     20.887   4703.228   1113.742   1859.87446      0.398   1819.485    70.293    70.000    5.404e+01    5.780e-04   0.00005    9.296e-01    7.990e-01   6_4_f00
2   0.353    7.895e-01    5.011e-02   0.050     20.519   4703.247   1084.386   1826.35549     -0.774   1786.367    70.578    70.000    5.457e+01    7.075e-04   0.00004    9.796e-01    7.836e-01   6_4_f10r
3   0.452    3.433e-01    2.121e-02   0.021     20.945   4703.232   1105.711   1859.73996      0.478   1808.623    89.390    90.000    5.398e+01    2.401e-04   0.00002    9.418e-01    3.425e-01   6_5_f00
3   0.452    3.433e-01    2.121e-02   0.021     20.775   4703.250   1092.984   1844.64272     -0.749   1794.185    90.212    90.000    5.482e+01    2.923e-04   0.00002    9.873e-01    3.438e-01   6_5_f10r
4   0.551    1.604e-01    1.004e-02   0.010     21.026   4703.217   1100.437   1862.11253      0.499   1800.363   108.960   110.000    5.409e+01    1.075e-04   0.00001    9.518e-01    1.587e-01   6_6_f00
4   0.551    1.604e-01    1.004e-02   0.010     20.956   4703.248   1096.583   1856.48184     -0.704   1795.973   109.295   110.000    5.497e+01    1.317e-04   0.00001    9.997e-01    1.613e-01   6_6_f10r
5   0.657    7.236e-02    4.144e-03   0.005     21.083   4703.234   1096.473   1863.67471     -0.603   1793.090   128.746   130.000    5.508e+01    6.394e-05   0.00000    9.938e-01    8.100e-02   6_7_f10r
5   0.657    7.236e-02    4.144e-03   0.005     21.104   4703.216   1095.911   1864.61250      0.483   1792.439   128.852   130.000    5.428e+01    4.788e-05   0.00000    9.638e-01    7.267e-02   6_7_f00
5   0.657    7.236e-02    4.144e-03   0.005     20.665   4703.244   1061.292   1824.96852     -0.937   1752.947   130.936   130.000    5.490e+01    6.586e-05   0.00001    1.015e+00    6.913e-02   6_7_f20r
5   0.657    7.236e-02    4.144e-03   0.005     18.545   4703.240    883.704   1626.81824     -0.778   1548.564   131.194   130.000    5.150e+01    1.246e-04   0.00001    1.034e+00    6.533e-02   6_7_i20
6   0.759    3.992e-02    2.130e-03   0.002     21.178   4703.219   1092.780   1867.58616      0.456   1785.652   148.576   150.000    5.461e+01    3.090e-05   0.00000    9.672e-01    4.805e-02   6_8_f00
6   0.759    3.992e-02    2.130e-03   0.002     21.145   4703.238   1092.209   1865.45328     -0.457   1784.986   148.691   150.000    5.529e+01    3.148e-05   0.00000    9.926e-01    4.089e-02   6_8_f10r
6   0.759    3.992e-02    2.130e-03   0.002     18.597   4703.233    881.432   1629.09870     -0.628   1542.647   150.018   150.000    5.263e+01    7.178e-05   0.00001    1.031e+00    3.844e-02   6_8_i20
6   0.759    3.992e-02    2.130e-03   0.002     20.895   4703.245   1070.726   1842.17974     -0.914   1760.396   150.283   150.000    5.505e+01    3.583e-05   0.00000    1.022e+00    3.958e-02   6_8_f20r
6   0.759    3.992e-02    2.130e-03   0.002     18.918   4703.246    912.293   1660.89184     -0.934   1578.510   150.814   150.000    5.468e+01    6.891e-05   0.00000    1.034e+00    3.903e-02   6_8_g20
7   0.860    2.115e-02    1.162e-03   0.001     21.253   4703.240   1091.553   1871.36831      0.422   1780.555   168.320   170.000    5.515e+01    1.499e-05   0.00000    9.652e-01    2.382e-02   6_9_f00
7   0.860    2.115e-02    1.162e-03   0.001     21.193   4703.230   1088.213   1866.57491     -0.350   1776.750   168.463   170.000    5.556e+01    1.754e-05   0.00000    9.853e-01    2.325e-02   6_9_f10r
7   0.860    2.115e-02    1.162e-03   0.001     21.042   4703.235   1074.940   1852.40575     -0.886   1761.471   169.730   170.000    5.536e+01    1.742e-05   0.00000    1.017e+00    1.975e-02   6_9_f20r
7   0.860    2.115e-02    1.162e-03   0.001     18.660   4703.245    879.289   1632.13277     -0.501   1536.246   169.820   170.000    5.312e+01    3.868e-05   0.00000    1.021e+00    2.129e-02   6_9_i20
7   0.860    2.115e-02    1.162e-03   0.001     19.144   4703.278    922.401   1678.56863     -0.914   1586.439   170.330   170.000    5.478e+01    3.571e-05   0.00000    1.032e+00    2.138e-02   6_9_g20
8   0.960    1.196e-02    6.872e-04   0.001     21.286   4703.228   1090.881   1873.00320      0.387   1775.640   188.041   190.000    5.632e+01    5.172e-06   0.00000    9.745e-01    8.287e-03   6_10_f00
8   0.960    1.196e-02    6.872e-04   0.001     21.244   4703.257   1086.991   1868.99581     -0.289   1771.200   188.220   190.000    5.620e+01    1.054e-05   0.00000    9.868e-01    1.419e-02   6_10_f10r
8   0.960    1.196e-02    6.872e-04   0.001     21.140   4703.232   1076.424   1858.67265     -0.859   1759.048   189.046   190.000    5.569e+01    1.130e-05   0.00000    1.018e+00    1.297e-02   6_10_f20r
8   0.960    1.196e-02    6.872e-04   0.001     18.726   4703.247    877.611   1635.56367     -0.417   1529.918   189.620   190.000    5.334e+01    2.143e-05   0.00000    1.016e+00    1.209e-02   6_10_i20
8   0.960    1.196e-02    6.872e-04   0.001     19.371   4703.261    933.392   1696.63842     -0.897   1594.867   190.141   190.000    5.488e+01    1.821e-05   0.00000    1.026e+00    1.153e-02   6_10_g20
9   1.061    7.133e-03    4.385e-04   0.001     21.338   4703.230   1093.075   1876.87233      0.350   1773.559   207.618   210.000    5.737e+01    7.344e-06   0.00000    9.897e-01    1.190e-02   6_11_f00
9   1.061    7.133e-03    4.385e-04   0.001     21.285   4703.250   1087.757   1871.65790     -0.240   1767.440   208.031   210.000    5.714e+01    2.099e-06   0.00000    9.919e-01    2.863e-03   6_11_f10r
9   1.061    7.133e-03    4.385e-04   0.001     21.207   4703.261   1078.406   1863.33003     -0.825   1756.737   208.474   210.000    5.645e+01    6.444e-06   0.00000    1.012e+00    7.426e-03   6_11_f20r
9   1.061    7.133e-03    4.385e-04   0.001     18.787   4703.232    876.275   1638.83674     -0.349   1523.481   209.580   210.000    5.349e+01    1.324e-05   0.00000    1.017e+00    7.650e-03   6_11_i20
9   1.061    7.133e-03    4.385e-04   0.001     19.614   4703.267    945.865   1716.24935     -0.882   1604.525   210.029   210.000    5.484e+01    1.057e-05   0.00000    1.021e+00    7.115e-03   6_11_g20
10   1.162    4.227e-03    2.661e-04   0.000     21.251   4703.236   1080.270   1866.63599     -0.741   1753.802   228.152   230.000    5.727e+01    4.291e-06   0.00000    1.014e+00    5.004e-03   6_12_f20r
10   1.162    4.227e-03    2.661e-04   0.000     18.869   4703.245    876.704   1644.03499     -0.304   1518.669   229.466   230.000    5.347e+01    6.277e-06   0.00000    1.008e+00    3.727e-03   6_12_i20
10   1.162    4.227e-03    2.661e-04   0.000     19.849   4703.243    958.582   1735.36903     -0.854   1614.057   229.700   230.000    5.484e+01    6.126e-06   0.00000    1.020e+00    4.392e-03   6_12_g20
10   1.162    4.227e-03    2.661e-04   0.000     21.020   4703.249   1054.524   1842.80063     -0.954   1724.006   230.159   230.000    5.581e+01    4.108e-06   0.00000    1.025e+00    4.210e-03   6_12_f30r
11   1.263    2.562e-03    1.807e-04   0.000     18.947   4703.246    877.875   1649.33729     -0.266   1514.248   249.435   250.000    5.349e+01    3.937e-06   0.00000    1.009e+00    2.400e-03   6_13_i20
11   1.263    2.562e-03    1.807e-04   0.000     21.107   4703.247   1060.907   1850.46990     -0.936   1725.821   249.518   250.000    5.662e+01    2.696e-06   0.00000    1.025e+00    2.783e-03   6_13_f30r
11   1.263    2.562e-03    1.807e-04   0.000     20.054   4703.257    969.338   1751.87529     -0.819   1620.828   249.526   250.000    5.478e+01    3.317e-06   0.00000    1.023e+00    2.513e-03   6_13_g20
12   1.364    1.706e-03    1.388e-04   0.000     21.165   4703.251   1065.869   1855.82579     -0.923   1725.475   269.309   270.000    5.735e+01    1.357e-06   0.00000    1.018e+00    1.397e-03   6_14_f30r
12   1.364    1.706e-03    1.388e-04   0.000     19.033   4703.251    880.106   1655.50655     -0.238   1510.596   269.477   270.000    5.344e+01    3.504e-06   0.00000    1.001e+00    2.197e-03   6_14_i20
12   1.364    1.706e-03    1.388e-04   0.000     20.213   4703.259    977.516   1764.62778     -0.775   1624.130   269.509   270.000    5.477e+01    2.332e-06   0.00000    1.022e+00    1.846e-03   6_14_g20
13   1.465    1.050e-03    1.104e-04   0.000     19.138   4703.248    883.416   1663.21299     -0.218   1507.915   289.084   290.000    5.320e+01    3.408e-06   0.00000    9.996e-01    2.208e-03   6_15_i20
13   1.465    1.050e-03    1.104e-04   0.000     21.213   4703.245   1070.729   1860.57746     -0.909   1724.554   289.206   290.000    5.794e+01    8.308e-07   0.00000    1.011e+00    8.515e-04   6_15_f30r
13   1.465    1.050e-03    1.104e-04   0.000     20.310   4703.253    981.770   1772.08899     -0.718   1622.491   289.408   290.000    5.478e+01    1.313e-06   0.00000    1.021e+00    1.070e-03   6_15_g20
14   1.571    8.246e-04    8.387e-05   0.000     19.255   4703.254    888.385   1672.29960     -0.209   1506.795   308.618   310.000    5.299e+01    8.394e-07   0.00000    9.995e-01    5.625e-04   6_16_i20
14   1.571    8.246e-04    8.387e-05   0.000     21.255   4703.236   1075.058   1864.76289     -0.884   1722.734   308.756   310.000    5.831e+01    7.937e-07   0.00000    1.009e+00    8.126e-04   6_16_f30r
14   1.571    8.246e-04    8.387e-05   0.000     20.388   4703.219    985.961   1778.35934     -0.669   1620.327   309.380   310.000    5.489e+01    1.032e-06   0.00000    1.017e+00    8.610e-04   6_16_g20
14   1.571    8.246e-04    8.387e-05   0.000     20.952   4703.246   1040.677   1833.28933     -0.974   1682.709   310.908   310.000    5.669e+01    1.017e-06   0.00000    1.013e+00    9.172e-04   6_16_f40r
14   1.571    8.246e-04    8.387e-05   0.000     18.982   4703.255    883.103   1653.48608     -0.982   1499.386   311.815   310.000    5.557e+01    1.815e-06   0.00000    1.022e+00    8.437e-04   6_16_g40
15   1.674    5.712e-04    6.054e-05   0.000     20.466   4703.236    991.403   1785.12922     -0.632   1619.230   329.247   330.000    5.506e+01    5.089e-07   0.00000    1.011e+00    4.334e-04   6_17_g20
15   1.674    5.712e-04    6.054e-05   0.000     21.038   4703.254   1050.446   1842.22095     -0.964   1686.753   330.219   330.000    5.728e+01    6.497e-07   0.00000    1.013e+00    5.910e-04   6_17_f40r
15   1.674    5.712e-04    6.054e-05   0.000     19.137   4703.257    893.961   1667.16580     -0.973   1504.873   330.986   330.000    5.555e+01    1.271e-06   0.00000    1.018e+00    6.123e-04   6_17_g40
16   1.777    4.343e-04    3.776e-05   0.000     20.554   4703.239    997.355   1792.68445     -0.605   1618.299   349.146   350.000    5.507e+01    6.788e-07   0.00000    1.011e+00    5.912e-04   6_18_g20
16   1.777    4.343e-04    3.776e-05   0.000     21.101   4703.238   1058.811   1849.27832     -0.954   1688.659   349.905   350.000    5.774e+01    5.496e-07   0.00000    1.013e+00    5.007e-04   6_18_f40r
16   1.777    4.343e-04    3.776e-05   0.000     19.299   4703.231    905.771   1681.59377     -0.965   1510.943   350.510   350.000    5.550e+01    7.812e-07   0.00000    1.020e+00    3.911e-04   6_18_g40
16   1.777    4.343e-04    3.776e-05   0.000     18.488   4703.246    824.115   1600.71905     -0.976   1413.430   351.665   350.000    5.232e+01    1.341e-06   0.00000    1.013e+00    5.045e-04   6_18_i40
17   1.877    3.682e-04    2.854e-05   0.000     20.656   4703.249   1005.259   1801.83312     -0.593   1619.463   368.481   370.000    5.510e+01    7.343e-07   0.00000    1.009e+00    6.546e-04   6_19_g20
17   1.877    3.682e-04    2.854e-05   0.000     21.150   4703.245   1066.082   1855.00566     -0.946   1688.854   369.761   370.000    5.807e+01    5.124e-07   0.00000    1.009e+00    4.653e-04   6_19_f40r
17   1.877    3.682e-04    2.854e-05   0.000     19.454   4703.224    918.418   1695.85431     -0.959   1517.395   370.504   370.000    5.556e+01    7.058e-07   0.00000    1.020e+00    3.660e-04   6_19_g40
17   1.877    3.682e-04    2.854e-05   0.000     18.586   4703.251    835.233   1610.98412     -0.967   1418.481   370.909   370.000    5.291e+01    9.225e-07   0.00000    1.009e+00    3.536e-04   6_19_i40
18   1.977    3.386e-04    2.428e-05   0.000     21.189   4703.246   1073.091   1860.10959     -0.939   1688.342   389.660   390.000    5.832e+01    6.382e-07   0.00000    1.006e+00    5.766e-04   6_20_f40r
18   1.977    3.386e-04    2.428e-05   0.000     19.604   4703.255    931.152   1709.93482     -0.953   1523.604   390.356   390.000    5.556e+01    5.931e-07   0.00000    1.020e+00    3.183e-04   6_20_g40
18   1.977    3.386e-04    2.428e-05   0.000     18.674   4703.239    844.807   1620.02399     -0.956   1421.192   390.383   390.000    5.323e+01    9.013e-07   0.00000    1.009e+00    3.513e-04   6_20_i40
19   2.078    2.938e-04    1.964e-05   0.000     21.234   4703.246   1081.442   1866.14298     -0.929   1689.042   409.437   410.000    5.855e+01    1.322e-07   0.00000    1.005e+00    1.192e-04   6_21_f40r
19   2.078    2.938e-04    1.964e-05   0.000     18.770   4703.228    855.490   1629.97259     -0.942   1424.795   409.971   410.000    5.351e+01    7.031e-07   0.00000    1.013e+00    2.801e-04   6_21_i40
19   2.078    2.938e-04    1.964e-05   0.000     19.773   4703.199    945.701   1725.75396     -0.949   1531.587   410.124   410.000    5.555e+01    5.853e-07   0.00000    1.023e+00    3.271e-04   6_21_g40
19   2.078    2.938e-04    1.964e-05   0.000     20.823   4703.254   1036.680   1824.13578     -0.977   1637.006   410.831   410.000    5.699e+01    4.396e-07   0.00000    1.011e+00    3.418e-04   6_21_f50r
19   2.078    2.938e-04    1.964e-05   0.000     18.961   4703.247    882.807   1652.07713     -0.983   1456.753   411.312   410.000    5.516e+01    7.565e-07   0.00000    1.012e+00    3.156e-04   6_21_g50
20   2.179    2.723e-04    1.767e-05   0.000     21.275   4703.241   1089.588   1871.84802     -0.907   1689.324   428.828   430.000    5.871e+01    5.868e-07   0.00000    1.005e+00    5.313e-04   6_22_f40r
20   2.179    2.723e-04    1.767e-05   0.000     18.865   4703.242    865.899   1639.75384     -0.922   1427.721   429.498   430.000    5.365e+01    7.303e-07   0.00000    1.014e+00    2.984e-04   6_22_i40
20   2.179    2.723e-04    1.767e-05   0.000     19.951   4703.254    961.678   1742.70098     -0.942   1540.736   430.138   430.000    5.555e+01    4.513e-07   0.00000    1.025e+00    2.638e-04   6_22_g40
20   2.179    2.723e-04    1.767e-05   0.000     20.900   4703.243   1048.771   1833.50850     -0.972   1641.685   430.483   430.000    5.734e+01    3.598e-07   0.00000    1.011e+00    2.821e-04   6_22_f50r
20   2.179    2.723e-04    1.767e-05   0.000     19.067   4703.235    895.477   1663.41860     -0.977   1462.313   430.858   430.000    5.539e+01    5.848e-07   0.00000    1.019e+00    2.494e-04   6_22_g50
21   2.280    2.382e-04    1.577e-05   0.000     18.954   4703.202    874.594   1648.50401     -0.893   1428.119   449.243   450.000    5.356e+01    5.318e-07   0.00000    1.015e+00    2.234e-04   6_23_i40
21   2.280    2.382e-04    1.577e-05   0.000     20.112   4703.244    977.080   1758.37738     -0.934   1548.988   449.824   450.000    5.555e+01    4.252e-07   0.00000    1.028e+00    2.587e-04   6_23_g40
21   2.280    2.382e-04    1.577e-05   0.000     20.965   4703.250   1060.221   1841.91698     -0.967   1645.175   450.322   450.000    5.760e+01    3.201e-07   0.00000    1.011e+00    2.520e-04   6_23_f50r
21   2.280    2.382e-04    1.577e-05   0.000     19.177   4703.233    908.601   1675.19002     -0.973   1467.952   450.581   450.000    5.553e+01    5.147e-07   0.00000    1.024e+00    2.246e-04   6_23_g50
22   2.381    2.397e-04    1.575e-05   0.000     19.030   4703.270    884.010   1656.80001     -0.867   1428.864   469.264   470.000    5.356e+01    5.452e-07   0.00000    1.019e+00    2.347e-04   6_24_i40
22   2.381    2.397e-04    1.575e-05   0.000     20.253   4703.236    992.152   1772.72944     -0.925   1556.394   469.694   470.000    5.560e+01    4.080e-07   0.00000    1.029e+00    2.569e-04   6_24_g40
22   2.381    2.397e-04    1.575e-05   0.000     21.020   4703.242   1071.410   1849.65444     -0.963   1647.980   470.216   470.000    5.782e+01    2.831e-07   0.00000    1.011e+00    2.231e-04   6_24_f50r
22   2.381    2.397e-04    1.575e-05   0.000     19.290   4703.256    922.245   1687.39175     -0.968   1473.767   470.443   470.000    5.562e+01    5.173e-07   0.00000    1.027e+00    2.314e-04   6_24_g50
23   2.482    2.126e-04    1.447e-05   0.000     19.122   4703.244    894.037   1666.21178     -0.847   1430.174   488.929   490.000    5.347e+01    5.500e-07   0.00000    1.023e+00    2.434e-04   6_25_i40
23   2.482    2.126e-04    1.447e-05   0.000     20.371   4703.198   1006.549   1785.44121     -0.915   1562.725   489.432   490.000    5.569e+01    3.512e-07   0.00000    1.033e+00    2.273e-04   6_25_g40
23   2.482    2.126e-04    1.447e-05   0.000     21.066   4703.225   1082.285   1856.80734     -0.959   1650.132   490.006   490.000    5.798e+01    3.082e-07   0.00000    1.010e+00    2.427e-04   6_25_f50r
23   2.482    2.126e-04    1.447e-05   0.000     19.407   4703.274    936.556   1700.11247     -0.966   1479.978   490.365   490.000    5.566e+01    4.299e-07   0.00000    1.034e+00    1.974e-04   6_25_g50
24   2.583    2.059e-04    1.441e-05   0.000     19.233   4703.240    904.717   1677.15473     -0.833   1431.879   508.665   510.000    5.323e+01    4.800e-07   0.00000    1.020e+00    2.196e-04   6_26_i40
24   2.583    2.059e-04    1.441e-05   0.000     20.470   4703.236   1019.952   1796.66760     -0.903   1567.512   509.243   510.000    5.574e+01    3.327e-07   0.00000    1.033e+00    2.204e-04   6_26_g40
24   2.583    2.059e-04    1.441e-05   0.000     21.122   4703.252   1094.390   1865.03138     -0.955   1653.347   509.826   510.000    5.811e+01    2.091e-07   0.00000    1.010e+00    1.652e-04   6_26_f50r
24   2.583    2.059e-04    1.441e-05   0.000     19.541   4703.220    952.391   1714.42382     -0.963   1487.778   510.034   510.000    5.568e+01    4.351e-07   0.00000    1.042e+00    2.063e-04   6_26_g50
25   2.684    2.062e-04    1.505e-05   0.000     20.539   4703.257   1033.035   1806.05296     -0.888   1571.652   528.951   530.000    5.589e+01    3.106e-07   0.00000    1.034e+00    2.089e-04   6_27_g40
25   2.684    2.062e-04    1.505e-05   0.000     21.180   4703.244   1107.511   1873.87099     -0.950   1657.390   529.667   530.000    5.824e+01    2.722e-07   0.00000    1.009e+00    2.160e-04   6_27_f50r
25   2.684    2.062e-04    1.505e-05   0.000     19.684   4703.206    969.250   1729.71974     -0.958   1496.286   529.975   530.000    5.567e+01    4.160e-07   0.00000    1.047e+00    2.045e-04   6_27_g50
26   2.785    1.930e-04    1.495e-05   0.000     20.617   4703.238   1047.050   1816.32004     -0.877   1576.472   548.798   550.000    5.600e+01    2.667e-07   0.00000    1.034e+00    1.825e-04   6_28_g40
26   2.785    1.930e-04    1.495e-05   0.000     21.242   4703.238   1122.076   1883.55298     -0.942   1662.744   549.552   550.000    5.839e+01    1.962e-07   0.00000    1.009e+00    1.570e-04   6_28_f50r
26   2.785    1.930e-04    1.495e-05   0.000     19.825   4703.243    986.245   1744.97647     -0.954   1504.701   549.767   550.000    5.563e+01    3.906e-07   0.00000    1.058e+00    1.991e-04   6_28_g50
27   2.886    2.115e-04    1.676e-05   0.000     20.684   4703.243   1061.626   1826.21379     -0.869   1581.810   568.343   570.000    5.616e+01    3.638e-07   0.00000    1.033e+00    2.521e-04   6_29_g40
27   2.886    2.115e-04    1.676e-05   0.000     21.304   4703.249   1137.330   1893.57882     -0.934   1668.567   569.453   570.000    5.853e+01    3.227e-07   0.00000    1.011e+00    2.602e-04   6_29_f50r
27   2.886    2.115e-04    1.676e-05   0.000     19.949   4703.231   1002.844   1759.07356     -0.950   1512.236   569.700   570.000    5.561e+01    3.921e-07   0.00000    1.067e+00    2.061e-04   6_29_g50
28   2.987    1.746e-04    1.588e-05   0.000     21.367   4703.260   1152.887   1903.82546     -0.928   1674.534   589.179   590.000    5.864e+01    2.203e-07   0.00000    1.012e+00    1.791e-04   6_30_f50r
28   2.987    1.746e-04    1.588e-05   0.000     20.068   4703.271   1019.095   1772.72921     -0.945   1519.077   589.574   590.000    5.555e+01    3.221e-07   0.00000    1.074e+00    1.743e-04   6_30_g50
29   3.087    1.810e-04    1.786e-05   0.000     21.430   4703.250   1169.489   1914.63392     -0.921   1681.248   609.159   610.000    5.874e+01    2.693e-07   0.00000    1.015e+00    2.208e-04   6_31_f50r
29   3.087    1.810e-04    1.786e-05   0.000     20.178   4703.227   1034.828   1785.71925     -0.940   1525.088   609.311   610.000    5.545e+01    3.223e-07   0.00000    1.084e+00    1.792e-04   6_31_g50
30   3.187    1.446e-04    1.838e-05   0.000     20.272   4703.238   1049.476   1797.27442     -0.933   1529.546   629.030   630.000    5.533e+01    2.539e-07   0.00000    1.094e+00    1.446e-04   6_32_g50
31   3.287    1.469e-04    2.312e-05   0.000     20.350   4703.230   1063.908   1807.92559     -0.924   1533.452   648.772   650.000    5.522e+01    2.529e-07   0.00000    1.105e+00    1.469e-04   6_33_g50
32   3.387    1.528e-04    3.319e-05   0.000     20.409   4703.239   1078.180   1817.42452     -0.915   1536.947   668.441   670.000    5.517e+01    2.594e-07   0.00000    1.117e+00    1.528e-04   6_34_g50


==> anc/numerical_results/pm_distribution_results_q2_65.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 65.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.155    4.401e+00    3.633e-01   0.363     20.562   4703.233   1121.395   1844.98002      0.089   1830.373    33.461    30.000    6.365e+01    3.596e-03   0.00026    9.482e-01    4.401e+00   7_2_f00
1   0.253    1.844e+00    1.244e-01   0.124     20.674   4703.240   1120.876   1851.04477      0.185   1828.899    51.079    50.000    6.359e+01    1.410e-03   0.00010    8.925e-01    1.797e+00   7_3_f00
1   0.253    1.844e+00    1.244e-01   0.124     20.107   4703.240   1074.969   1798.82015     -0.801   1777.134    51.296    50.000    6.425e+01    1.926e-03   0.00015    9.989e-01    1.904e+00   7_3_f10r
2   0.353    7.933e-01    5.002e-02   0.050     20.724   4703.235   1115.536   1851.47433      0.309   1821.511    70.190    70.000    6.374e+01    5.902e-04   0.00004    9.108e-01    7.744e-01   7_4_f00
2   0.353    7.933e-01    5.002e-02   0.050     20.339   4703.241   1085.091   1816.43984     -0.793   1787.149    70.738    70.000    6.452e+01    7.779e-04   0.00005    9.746e-01    8.091e-01   7_4_f10r
3   0.453    3.198e-01    1.954e-02   0.020     20.800   4703.227   1113.319   1854.81087      0.323   1817.153    89.729    90.000    6.392e+01    2.297e-04   0.00002    9.101e-01    3.106e-01   7_5_f00
3   0.453    3.198e-01    1.954e-02   0.020     20.569   4703.246   1095.778   1834.11876     -0.779   1797.302    90.535    90.000    6.471e+01    2.988e-04   0.00002    9.664e-01    3.268e-01   7_5_f10r
4   0.553    1.595e-01    9.716e-03   0.012     20.873   4703.246   1111.762   1858.25154      0.302   1813.051   109.526   110.000    6.408e+01    1.069e-04   0.00001    9.128e-01    1.480e-01   7_6_f00
4   0.553    1.595e-01    9.716e-03   0.012     20.763   4703.240   1104.559   1848.93608     -0.744   1804.891   109.876   110.000    6.480e+01    1.481e-04   0.00001    9.861e-01    1.690e-01   7_6_f10r
5   0.655    7.104e-02    4.133e-03   0.005     20.945   4703.226   1111.047   1862.00815      0.280   1809.459   129.162   130.000    6.416e+01    4.520e-05   0.00000    9.302e-01    6.396e-02   7_7_f00
5   0.655    7.104e-02    4.133e-03   0.005     20.929   4703.249   1112.085   1861.58709     -0.686   1810.595   129.378   130.000    6.495e+01    6.508e-05   0.00000    9.792e-01    7.727e-02   7_7_f10r
5   0.655    7.104e-02    4.133e-03   0.005     20.335   4703.261   1062.750   1806.58410     -0.940   1754.593   130.985   130.000    6.469e+01    7.516e-05   0.00001    1.015e+00    7.039e-02   7_7_f20r
6   0.759    3.755e-02    2.099e-03   0.002     21.011   4703.236   1113.927   1867.01806     -0.593   1809.419   149.069   150.000    6.514e+01    3.042e-05   0.00000    9.826e-01    3.691e-02   7_8_f10r
6   0.759    3.755e-02    2.099e-03   0.002     21.003   4703.225   1110.826   1865.21252      0.260   1805.915   149.128   150.000    6.445e+01    2.700e-05   0.00000    9.470e-01    3.885e-02   7_8_f00
6   0.759    3.755e-02    2.099e-03   0.002     20.524   4703.251   1072.862   1821.71233     -0.920   1762.816   150.287   150.000    6.473e+01    3.794e-05   0.00000    1.017e+00    3.690e-02   7_8_f20r
6   0.759    3.755e-02    2.099e-03   0.002     18.748   4703.245    925.300   1655.80248     -0.955   1593.455   151.724   150.000    6.332e+01    7.287e-05   0.00001    1.023e+00    3.844e-02   7_8_g20
7   0.860    1.935e-02    1.100e-03   0.001     21.043   4703.239   1112.172   1868.03145     -0.491   1803.684   169.044   170.000    6.521e+01    1.463e-05   0.00000    9.767e-01    1.798e-02   7_9_f10r
7   0.860    1.935e-02    1.100e-03   0.001     21.054   4703.240   1110.546   1868.00315      0.244   1801.849   169.057   170.000    6.456e+01    1.327e-05   0.00000    9.435e-01    1.938e-02   7_9_f00
7   0.860    1.935e-02    1.100e-03   0.001     20.704   4703.227   1083.344   1836.44281     -0.903   1770.938   169.976   170.000    6.486e+01    2.028e-05   0.00000    1.018e+00    2.042e-02   7_9_f20r
7   0.860    1.935e-02    1.100e-03   0.001     18.886   4703.249    934.102   1667.68881     -0.933   1599.938   170.716   170.000    6.390e+01    3.542e-05   0.00000    1.020e+00    1.917e-02   7_9_g20
8   0.961    1.098e-02    6.435e-04   0.001     21.098   4703.237   1110.775   1870.55111      0.231   1797.948   188.771   190.000    6.468e+01    7.052e-06   0.00000    9.550e-01    1.041e-02   7_10_f00
8   0.961    1.098e-02    6.435e-04   0.001     21.075   4703.242   1111.255   1869.45553     -0.414   1798.410   189.130   190.000    6.522e+01    9.671e-06   0.00000    9.836e-01    1.202e-02   7_10_f10r
8   0.961    1.098e-02    6.435e-04   0.001     20.852   4703.252   1092.417   1848.76650     -0.885   1776.996   189.752   190.000    6.503e+01    1.020e-05   0.00000    1.012e+00    1.054e-02   7_10_f20r
8   0.961    1.098e-02    6.435e-04   0.001     19.040   4703.248    944.293   1681.10324     -0.918   1607.497   190.160   190.000    6.420e+01    2.006e-05   0.00000    1.025e+00    1.120e-02   7_10_g20
9   1.062    6.087e-03    3.581e-04   0.000     21.145   4703.228   1112.023   1873.75425      0.218   1794.664   208.866   210.000    6.476e+01    4.403e-06   0.00000    9.542e-01    6.576e-03   7_11_f00
9   1.062    6.087e-03    3.581e-04   0.000     21.102   4703.245   1111.267   1871.03873     -0.361   1793.785   208.970   210.000    6.530e+01    3.589e-06   0.00000    9.793e-01    4.498e-03   7_11_f10r
9   1.062    6.087e-03    3.581e-04   0.000     20.966   4703.236   1099.872   1858.43010     -0.861   1780.819   209.363   210.000    6.521e+01    5.982e-06   0.00000    1.016e+00    6.285e-03   7_11_f20r
9   1.062    6.087e-03    3.581e-04   0.000     19.204   4703.267    955.768   1695.58024     -0.899   1616.004   209.959   210.000    6.440e+01    1.068e-05   0.00000    1.021e+00    6.178e-03   7_11_g20
9   1.062    6.087e-03    3.581e-04   0.000     20.340   4703.246   1048.229   1800.72240     -0.970   1721.732   211.371   210.000    6.490e+01    7.413e-06   0.00000    1.021e+00    6.169e-03   7_11_f30r
10   1.162    3.828e-03    2.315e-04   0.000     21.174   4703.241   1113.827   1876.19414      0.204   1791.599   228.789   230.000    6.501e+01    2.183e-06   0.00000    9.647e-01    3.278e-03   7_12_f00
10   1.162    3.828e-03    2.315e-04   0.000     21.072   4703.225   1108.397   1868.09461     -0.826   1785.447   228.861   230.000    6.552e+01    3.335e-06   0.00000    1.016e+00    3.572e-03   7_12_f20r
10   1.162    3.828e-03    2.315e-04   0.000     21.136   4703.248   1113.075   1873.72529     -0.321   1790.721   228.900   230.000    6.544e+01    2.313e-06   0.00000    9.881e-01    2.923e-03   7_12_f10r
10   1.162    3.828e-03    2.315e-04   0.000     19.360   4703.245    967.080   1709.53887     -0.871   1623.909   229.592   230.000    6.448e+01    6.258e-06   0.00000    1.026e+00    3.756e-03   7_12_g20
10   1.162    3.828e-03    2.315e-04   0.000     20.492   4703.233   1058.651   1813.87066     -0.957   1728.608   230.511   230.000    6.487e+01    5.139e-06   0.00000    1.018e+00    4.396e-03   7_12_f30r
11   1.264    2.316e-03    1.496e-04   0.000     21.213   4703.236   1116.491   1879.55301      0.190   1789.084   248.652   250.000    6.509e+01    5.768e-07   0.00000    9.810e-01    8.726e-04   7_13_f00
11   1.264    2.316e-03    1.496e-04   0.000     21.167   4703.247   1115.269   1876.40974     -0.294   1787.670   248.771   250.000    6.551e+01    1.625e-06   0.00000    9.962e-01    2.066e-03   7_13_f10r
11   1.264    2.316e-03    1.496e-04   0.000     21.122   4703.247   1113.513   1873.12245     -0.769   1785.622   248.995   250.000    6.582e+01    2.267e-06   0.00000    1.013e+00    2.451e-03   7_13_f20r
11   1.264    2.316e-03    1.496e-04   0.000     19.488   4703.259    976.944   1721.16691     -0.835   1629.630   249.463   250.000    6.455e+01    3.878e-06   0.00000    1.024e+00    2.401e-03   7_13_g20
11   1.264    2.316e-03    1.496e-04   0.000     20.643   4703.261   1070.147   1827.39975     -0.947   1736.112   250.268   250.000    6.490e+01    2.582e-06   0.00000    1.023e+00    2.268e-03   7_13_f30r
12   1.366    1.468e-03    1.033e-04   0.000     21.234   4703.233   1119.385   1881.96034      0.176   1786.408   268.492   270.000    6.528e+01    1.100e-06   0.00000    9.842e-01    1.666e-03   7_14_f00
12   1.366    1.468e-03    1.033e-04   0.000     21.194   4703.242   1119.246   1879.64185     -0.278   1786.142   268.843   270.000    6.575e+01    1.722e-06   0.00000    1.004e+00    2.193e-03   7_14_f10r
12   1.366    1.468e-03    1.033e-04   0.000     21.144   4703.221   1116.374   1875.55951     -0.708   1782.799   269.161   270.000    6.593e+01    1.175e-06   0.00000    1.017e+00    1.276e-03   7_14_f20r
12   1.366    1.468e-03    1.033e-04   0.000     19.577   4703.232    983.984   1729.31571     -0.786   1631.628   269.408   270.000    6.452e+01    2.257e-06   0.00000    1.014e+00    1.430e-03   7_14_g20
12   1.366    1.468e-03    1.033e-04   0.000     20.762   4703.235   1080.882   1838.77910     -0.937   1742.321   270.024   270.000    6.508e+01    1.707e-06   0.00000    1.024e+00    1.525e-03   7_14_f30r
13   1.469    1.114e-03    8.164e-05   0.000     21.227   4703.244   1123.621   1883.36000     -0.271   1784.793   288.431   290.000    6.583e+01    2.357e-06   0.00000    9.922e-01    3.007e-03   7_15_f10r
13   1.469    1.114e-03    8.164e-05   0.000     21.163   4703.245   1120.062   1878.22610     -0.659   1780.502   289.243   290.000    6.604e+01    9.958e-07   0.00000    1.009e+00    1.084e-03   7_15_f20r
13   1.469    1.114e-03    8.164e-05   0.000     19.623   4703.281    988.580   1733.98313     -0.732   1630.316   289.517   290.000    6.448e+01    1.937e-06   0.00000    1.008e+00    1.244e-03   7_15_g20
13   1.469    1.114e-03    8.164e-05   0.000     20.855   4703.252   1091.113   1848.42161     -0.928   1747.396   290.189   290.000    6.535e+01    1.190e-06   0.00000    1.017e+00    1.072e-03   7_15_f30r
13   1.469    1.114e-03    8.164e-05   0.000     20.135   4703.242   1032.317   1782.14624     -0.983   1679.777   291.922   290.000    6.501e+01    1.580e-06   0.00000    1.017e+00    1.102e-03   7_15_f40r
14   1.570    7.339e-04    5.858e-05   0.000     21.184   4703.243   1125.562   1881.77622     -0.625   1779.842   309.288   310.000    6.624e+01    6.931e-07   0.00000    9.970e-01    7.548e-04   7_16_f20r
14   1.570    7.339e-04    5.858e-05   0.000     19.683   4703.245    995.569   1740.41621     -0.694   1631.384   309.483   310.000    6.452e+01    1.130e-06   0.00000    1.014e+00    7.363e-04   7_16_g20
14   1.570    7.339e-04    5.858e-05   0.000     20.938   4703.237   1101.968   1857.76041     -0.916   1752.885   309.969   310.000    6.566e+01    8.515e-07   0.00000    1.008e+00    7.727e-04   7_16_f30r
14   1.570    7.339e-04    5.858e-05   0.000     20.239   4703.243   1043.018   1792.64742     -0.973   1685.333   311.064   310.000    6.508e+01    8.366e-07   0.00000    1.013e+00    5.922e-04   7_16_f40r
15   1.673    6.485e-04    4.928e-05   0.000     21.213   4703.243   1132.825   1886.49423     -0.606   1780.759   329.340   330.000    6.646e+01    5.338e-07   0.00000    1.003e+00    5.804e-04   7_17_f20r
15   1.673    6.485e-04    4.928e-05   0.000     19.746   4703.224   1003.870   1747.55810     -0.666   1633.560   329.411   330.000    6.459e+01    1.003e-06   0.00000    1.011e+00    6.629e-04   7_17_g20
15   1.673    6.485e-04    4.928e-05   0.000     21.018   4703.282   1114.427   1867.59573     -0.898   1759.743   329.856   330.000    6.606e+01    7.125e-07   0.00000    1.005e+00    6.522e-04   7_17_f30r
15   1.673    6.485e-04    4.928e-05   0.000     20.340   4703.256   1055.198   1803.62777     -0.967   1691.962   330.817   330.000    6.524e+01    9.042e-07   0.00000    1.009e+00    6.482e-04   7_17_f40r
15   1.673    6.485e-04    4.928e-05   0.000     18.735   4703.244    906.866   1647.56099     -0.981   1519.778   331.705   330.000    6.190e+01    1.541e-06   0.00000    1.012e+00    6.374e-04   7_17_g40
16   1.775    6.406e-04    4.586e-05   0.000     19.832   4703.252   1014.414   1756.99498     -0.653   1638.029   349.045   350.000    6.462e+01    1.126e-06   0.00000    1.008e+00    7.570e-04   7_18_g20
16   1.775    6.406e-04    4.586e-05   0.000     21.087   4703.238   1127.450   1877.11922     -0.878   1766.872   349.650   350.000    6.647e+01    7.275e-07   0.00000    1.006e+00    6.711e-04   7_18_f30r
16   1.775    6.406e-04    4.586e-05   0.000     20.440   4703.245   1067.575   1814.66686     -0.960   1698.390   350.628   350.000    6.532e+01    8.457e-07   0.00000    1.007e+00    6.143e-04   7_18_f40r
16   1.775    6.406e-04    4.586e-05   0.000     18.816   4703.243    919.991   1657.77578     -0.975   1527.407   351.116   350.000    6.245e+01    1.469e-06   0.00000    1.006e+00    6.131e-04   7_18_g40
17   1.876    5.249e-04    3.729e-05   0.000     19.916   4703.249   1027.224   1767.25764     -0.649   1644.759   368.573   370.000    6.484e+01    1.597e-06   0.00000    1.009e+00    1.088e-03   7_19_g20
17   1.876    5.249e-04    3.729e-05   0.000     21.142   4703.253   1139.551   1885.45418     -0.858   1772.477   369.645   370.000    6.676e+01    6.341e-07   0.00000    1.008e+00    5.875e-04   7_19_f30r
17   1.876    5.249e-04    3.729e-05   0.000     20.514   4703.269   1079.717   1824.05882     -0.955   1704.095   370.573   370.000    6.550e+01    7.520e-07   0.00000    1.014e+00    5.482e-04   7_19_f40r
17   1.876    5.249e-04    3.729e-05   0.000     18.910   4703.233    934.606   1669.34294     -0.971   1536.279   370.776   370.000    6.289e+01    1.097e-06   0.00000    1.008e+00    4.640e-04   7_19_g40
18   1.978    4.639e-04    3.175e-05   0.000     21.185   4703.221   1151.423   1893.07071     -0.840   1777.488   389.513   390.000    6.701e+01    6.257e-07   0.00000    1.014e+00    5.802e-04   7_20_f30r
18   1.978    4.639e-04    3.175e-05   0.000     20.586   4703.227   1092.668   1833.72128     -0.952   1710.418   390.315   390.000    6.569e+01    7.344e-07   0.00000    1.022e+00    5.373e-04   7_20_f40r
18   1.978    4.639e-04    3.175e-05   0.000     19.001   4703.231    950.182   1681.21573     -0.967   1545.796   390.608   390.000    6.333e+01    9.783e-07   0.00000    1.012e+00    4.193e-04   7_20_g40
18   1.978    4.639e-04    3.175e-05   0.000     19.774   4703.249   1027.107   1758.94831     -0.983   1634.726   391.490   390.000    6.533e+01    6.236e-07   0.00000    1.021e+00    3.444e-04   7_20_f50r
19   2.079    4.787e-04    3.068e-05   0.000     21.210   4703.247   1162.367   1899.29775     -0.822   1781.065   409.399   410.000    6.720e+01    5.655e-07   0.00000    1.019e+00    5.223e-04   7_21_f30r
19   2.079    4.787e-04    3.068e-05   0.000     20.661   4703.251   1106.570   1844.02371     -0.946   1717.364   410.241   410.000    6.583e+01    6.975e-07   0.00000    1.032e+00    5.134e-04   7_21_f40r
19   2.079    4.787e-04    3.068e-05   0.000     19.091   4703.206    966.399   1693.28655     -0.963   1555.600   410.570   410.000    6.371e+01    1.077e-06   0.00000    1.019e+00    4.676e-04   7_21_g40
19   2.079    4.787e-04    3.068e-05   0.000     19.842   4703.246   1039.348   1768.15328     -0.978   1640.029   410.943   410.000    6.537e+01    7.631e-07   0.00000    1.031e+00    4.236e-04   7_21_f50r
20   2.179    4.764e-04    2.963e-05   0.000     21.251   4703.244   1175.891   1907.58389     -0.809   1787.291   429.066   430.000    6.742e+01    5.855e-07   0.00000    1.024e+00    5.405e-04   7_22_f30r
20   2.179    4.764e-04    2.963e-05   0.000     19.174   4703.240    982.126   1704.81229     -0.958   1564.638   430.116   430.000    6.398e+01    1.138e-06   0.00000    1.029e+00    4.998e-04   7_22_g40
20   2.179    4.764e-04    2.963e-05   0.000     20.747   4703.269   1122.864   1856.00544     -0.940   1726.661   430.155   430.000    6.604e+01    6.012e-07   0.00000    1.041e+00    4.470e-04   7_22_f40r
20   2.179    4.764e-04    2.963e-05   0.000     19.912   4703.239   1052.548   1777.85419     -0.973   1645.896   430.770   430.000    6.541e+01    8.149e-07   0.00000    1.043e+00    4.548e-04   7_22_f50r
21   2.280    4.417e-04    2.686e-05   0.000     21.322   4703.246   1192.772   1919.12067     -0.806   1796.881   448.877   450.000    6.763e+01    5.169e-07   0.00000    1.027e+00    4.795e-04   7_23_f30r
21   2.280    4.417e-04    2.686e-05   0.000     19.245   4703.232    996.732   1715.18950     -0.951   1571.878   449.906   450.000    6.413e+01    9.358e-07   0.00000    1.037e+00    4.150e-04   7_23_g40
21   2.280    4.417e-04    2.686e-05   0.000     20.822   4703.251   1139.023   1867.35811     -0.933   1735.497   449.940   450.000    6.622e+01    6.703e-07   0.00000    1.049e+00    5.020e-04   7_23_f40r
21   2.280    4.417e-04    2.686e-05   0.000     19.975   4703.263   1065.848   1787.27609     -0.970   1651.517   450.588   450.000    6.542e+01    7.977e-07   0.00000    1.059e+00    4.467e-04   7_23_f50r
21   2.280    4.417e-04    2.686e-05   0.000     18.753   4703.244    931.701   1658.75850     -0.985   1494.949   451.258   450.000    6.124e+01    1.132e-06   0.00000    1.006e+00    4.187e-04   7_23_g50
22   2.382    3.977e-04    2.444e-05   0.000     19.312   4703.266   1010.674   1725.08382     -0.943   1577.983   469.693   470.000    6.415e+01    9.070e-07   0.00000    1.047e+00    4.058e-04   7_24_g40
22   2.382    3.977e-04    2.444e-05   0.000     20.891   4703.222   1155.701   1878.62805     -0.927   1744.554   469.748   470.000    6.641e+01    6.119e-07   0.00000    1.056e+00    4.608e-04   7_24_f40r
22   2.382    3.977e-04    2.444e-05   0.000     20.050   4703.233   1080.074   1797.81870     -0.968   1657.834   470.428   470.000    6.537e+01    6.876e-07   0.00000    1.072e+00    3.879e-04   7_24_f50r
22   2.382    3.977e-04    2.444e-05   0.000     18.822   4703.239    946.785   1669.13252     -0.982   1502.515   470.941   470.000    6.150e+01    8.867e-07   0.00000    1.010e+00    3.308e-04   7_24_g50
23   2.482    3.980e-04    2.425e-05   0.000     19.371   4703.223   1023.731   1734.14215     -0.933   1582.760   489.381   490.000    6.409e+01    8.164e-07   0.00000    1.056e+00    3.684e-04   7_25_g40
23   2.482    3.980e-04    2.425e-05   0.000     20.956   4703.261   1172.225   1889.75402     -0.922   1753.050   489.622   490.000    6.651e+01    6.049e-07   0.00000    1.059e+00    4.575e-04   7_25_f40r
23   2.482    3.980e-04    2.425e-05   0.000     20.118   4703.279   1094.759   1808.16086     -0.966   1664.297   490.323   490.000    6.533e+01    7.573e-07   0.00000    1.080e+00    4.294e-04   7_25_f50r
23   2.482    3.980e-04    2.425e-05   0.000     18.900   4703.235    962.797   1680.47189     -0.980   1510.810   490.634   490.000    6.168e+01    9.635e-07   0.00000    1.015e+00    3.636e-04   7_25_g50
24   2.583    3.944e-04    2.420e-05   0.000     19.422   4703.257   1035.762   1742.41517     -0.917   1586.011   509.060   510.000    6.393e+01    7.697e-07   0.00000    1.060e+00    3.506e-04   7_26_g40
24   2.583    3.944e-04    2.420e-05   0.000     20.998   4703.269   1188.627   1899.57371     -0.917   1761.106   509.424   510.000    6.667e+01    5.740e-07   0.00000    1.056e+00    4.329e-04   7_26_f40r
24   2.583    3.944e-04    2.420e-05   0.000     20.195   4703.262   1110.764   1819.69621     -0.964   1672.009   510.079   510.000    6.530e+01    7.251e-07   0.00000    1.088e+00    4.148e-04   7_26_f50r
24   2.583    3.944e-04    2.420e-05   0.000     18.975   4703.231    978.803   1691.66921     -0.977   1518.717   510.382   510.000    6.181e+01    1.037e-06   0.00000    1.021e+00    3.959e-04   7_26_g50
25   2.684    3.443e-04    2.223e-05   0.000     19.477   4703.245   1046.721   1750.39202     -0.899   1587.609   528.883   530.000    6.361e+01    6.765e-07   0.00000    1.061e+00    3.123e-04   7_27_g40
25   2.684    3.443e-04    2.223e-05   0.000     21.028   4703.228   1204.493   1908.53932     -0.911   1768.273   529.144   530.000    6.680e+01    4.313e-07   0.00000    1.052e+00    3.235e-04   7_27_f40r
25   2.684    3.443e-04    2.223e-05   0.000     20.285   4703.230   1128.514   1832.77115     -0.962   1681.308   529.977   530.000    6.526e+01    6.411e-07   0.00000    1.088e+00    3.716e-04   7_27_f50r
25   2.684    3.443e-04    2.223e-05   0.000     19.037   4703.256    993.504   1701.60792     -0.974   1524.786   530.065   530.000    6.184e+01    8.783e-07   0.00000    1.026e+00    3.377e-04   7_27_g50
26   2.785    2.807e-04    1.961e-05   0.000     19.519   4703.239   1058.441   1758.00341     -0.885   1589.843   548.577   550.000    6.339e+01    7.062e-07   0.00000    1.062e+00    3.282e-04   7_28_g40
26   2.785    2.807e-04    1.961e-05   0.000     21.035   4703.265   1218.987   1915.73724     -0.900   1773.526   548.941   550.000    6.688e+01    3.972e-07   0.00000    1.044e+00    2.950e-04   7_28_f40r
26   2.785    2.807e-04    1.961e-05   0.000     19.089   4703.228   1007.510   1710.73886     -0.969   1529.682   549.805   550.000    6.180e+01    6.265e-07   0.00000    1.027e+00    2.423e-04   7_28_g50
26   2.785    2.807e-04    1.961e-05   0.000     20.370   4703.243   1147.106   1845.98943     -0.960   1691.217   549.913   550.000    6.525e+01    5.278e-07   0.00000    1.084e+00    3.094e-04   7_28_f50r
27   2.886    2.789e-04    2.080e-05   0.000     21.021   4703.241   1233.115   1921.67446     -0.892   1778.210   568.481   570.000    6.699e+01    3.230e-07   0.00000    1.036e+00    2.356e-04   7_29_f40r
27   2.886    2.789e-04    2.080e-05   0.000     19.136   4703.257   1021.601   1719.70778     -0.964   1534.327   569.599   570.000    6.174e+01    7.613e-07   0.00000    1.028e+00    2.958e-04   7_29_g50
27   2.886    2.789e-04    2.080e-05   0.000     20.438   4703.212   1165.317   1858.16436     -0.958   1700.430   569.744   570.000    6.527e+01    4.611e-07   0.00000    1.074e+00    2.719e-04   7_29_f50r
28   2.987    2.713e-04    2.161e-05   0.000     19.183   4703.237   1035.477   1728.52719     -0.959   1538.491   589.263   590.000    6.163e+01    6.946e-07   0.00000    1.029e+00    2.713e-04   7_30_g50
28   2.987    2.713e-04    2.161e-05   0.000     20.490   4703.217   1183.120   1869.39305     -0.956   1708.859   589.586   590.000    6.527e+01    4.597e-07   0.00000    1.061e+00    2.714e-04   7_30_f50r
29   3.087    2.228e-04    2.030e-05   0.000     19.216   4703.241   1048.550   1736.32581     -0.950   1541.448   608.885   610.000    6.148e+01    4.889e-07   0.00000    1.028e+00    1.916e-04   7_31_g50
29   3.087    2.228e-04    2.030e-05   0.000     20.532   4703.258   1200.827   1880.11624     -0.955   1716.879   609.429   610.000    6.527e+01    4.130e-07   0.00000    1.045e+00    2.433e-04   7_31_f50r
30   3.188    1.773e-04    1.957e-05   0.000     19.238   4703.249   1060.964   1743.23535     -0.937   1543.445   628.356   630.000    6.132e+01    5.003e-07   0.00000    1.028e+00    1.966e-04   7_32_g50
30   3.188    1.773e-04    1.957e-05   0.000     20.547   4703.252   1217.952   1889.17872     -0.953   1723.906   629.336   630.000    6.531e+01    2.949e-07   0.00000    1.031e+00    1.719e-04   7_32_f50r
31   3.289    1.242e-04    2.070e-05   0.000     20.522   4703.272   1234.327   1895.87292     -0.950   1729.888   649.104   650.000    6.544e+01    2.179e-07   0.00000    1.019e+00    1.242e-04   7_33_f50r
32   3.385    1.538e-04    3.406e-05   0.000     20.417   4703.242   1244.629   1895.50131     -0.940   1729.280   667.984   670.000    6.554e+01    2.818e-07   0.00000    1.010e+00    1.538e-04   7_34_f50r
33   3.482    5.629e-05    3.997e-05   0.000     20.358   4703.250   1249.412   1894.84208     -0.919   1721.999   687.097   690.000    6.508e+01    1.050e-07   0.00000    1.010e+00    5.629e-05   7_35_f50r


==> anc/numerical_results/pm_distribution_results_q2_75.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 75.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.155    4.221e+00    3.414e-01   0.341     20.453   4703.238   1119.841   1838.17933      0.054   1828.627    33.419    30.000    7.289e+01    3.569e-03   0.00025    8.920e-01    4.221e+00   8_2_f00
1   0.252    1.836e+00    1.234e-01   0.123     20.512   4703.234   1119.509   1841.37135      0.148   1827.360    51.136    50.000    7.333e+01    1.482e-03   0.00011    8.747e-01    1.798e+00   8_3_f00
1   0.252    1.836e+00    1.234e-01   0.123     19.954   4703.244   1074.259   1789.77018     -0.812   1776.333    51.263    50.000    7.401e+01    2.017e-03   0.00017    9.900e-01    1.893e+00   8_3_f10r
2   0.352    7.618e-01    4.815e-02   0.048     20.543   4703.241   1117.285   1842.07350      0.204   1823.464    70.362    70.000    7.361e+01    6.106e-04   0.00004    8.913e-01    7.532e-01   8_4_f00
2   0.352    7.618e-01    4.815e-02   0.048     20.132   4703.241   1084.741   1804.52972     -0.803   1786.775    70.496    70.000    7.433e+01    7.935e-04   0.00005    9.799e-01    7.706e-01   8_4_f10r
3   0.453    3.203e-01    1.957e-02   0.020     20.588   4703.242   1117.276   1844.62715      0.192   1821.570    90.054    90.000    7.381e+01    2.566e-04   0.00002    8.859e-01    3.215e-01   8_5_f00
3   0.453    3.203e-01    1.957e-02   0.020     20.297   4703.236   1094.961   1818.37930     -0.797   1796.389    90.453    90.000    7.454e+01    3.195e-04   0.00002    9.575e-01    3.193e-01   8_5_f10r
4   0.553    1.481e-01    8.978e-03   0.009     20.659   4703.229   1120.191   1849.89771      0.144   1822.523   109.628   110.000    7.389e+01    1.128e-04   0.00001    9.043e-01    1.437e-01   8_6_f00
4   0.553    1.481e-01    8.978e-03   0.009     20.466   4703.249   1106.544   1833.01027     -0.777   1807.091   110.155   110.000    7.471e+01    1.471e-04   0.00001    9.780e-01    1.518e-01   8_6_f10r
5   0.656    6.802e-02    3.915e-03   0.004     20.704   4703.245   1122.438   1853.40967      0.123   1822.233   129.470   130.000    7.412e+01    5.269e-05   0.00000    9.005e-01    6.786e-02   8_7_f00
5   0.656    6.802e-02    3.915e-03   0.004     20.617   4703.259   1117.493   1846.35179     -0.738   1816.608   129.870   130.000    7.479e+01    6.842e-05   0.00000    9.664e-01    7.286e-02   8_7_f10r
5   0.656    6.802e-02    3.915e-03   0.004     19.950   4703.242   1062.118   1784.22845     -0.947   1753.854   131.128   130.000    7.455e+01    7.505e-05   0.00001    1.001e+00    6.172e-02   8_7_f20r
6   0.756    3.586e-02    2.093e-03   0.003     20.733   4703.233   1126.288   1856.73669     -0.686   1823.300   149.249   150.000    7.480e+01    3.619e-05   0.00000    9.766e-01    3.951e-02   8_8_f10r
6   0.756    3.586e-02    2.093e-03   0.003     20.741   4703.228   1124.802   1856.50050      0.105   1821.582   149.511   150.000    7.424e+01    2.340e-05   0.00000    9.128e-01    3.035e-02   8_8_f00
6   0.756    3.586e-02    2.093e-03   0.003     20.071   4703.237   1071.806   1795.38188     -0.927   1761.607   150.359   150.000    7.467e+01    4.447e-05   0.00000    1.004e+00    3.718e-02   8_8_f20r
7   0.858    1.805e-02    1.112e-03   0.001     20.771   4703.211   1127.716   1859.46256      0.092   1821.148   169.247   170.000    7.436e+01    1.320e-05   0.00000    9.229e-01    1.721e-02   8_9_f00
7   0.858    1.805e-02    1.112e-03   0.001     20.783   4703.229   1131.337   1861.75750     -0.619   1825.209   169.301   170.000    7.498e+01    1.717e-05   0.00000    9.691e-01    1.892e-02   8_9_f10r
7   0.858    1.805e-02    1.112e-03   0.001     20.203   4703.235   1083.010   1807.77093     -0.914   1770.525   170.152   170.000    7.471e+01    2.090e-05   0.00000    1.010e+00    1.780e-02   8_9_f20r
8   0.961    1.023e-02    6.198e-04   0.001     20.791   4703.242   1130.853   1862.01771      0.080   1820.444   189.319   190.000    7.446e+01    8.922e-06   0.00000    9.300e-01    1.165e-02   8_10_f00
8   0.961    1.023e-02    6.198e-04   0.001     20.772   4703.240   1131.654   1861.29278     -0.542   1821.330   189.388   190.000    7.495e+01    9.950e-06   0.00000    9.724e-01    1.092e-02   8_10_f10r
8   0.961    1.023e-02    6.198e-04   0.001     20.322   4703.256   1094.326   1819.52433     -0.903   1779.101   189.988   190.000    7.477e+01    1.107e-05   0.00000    9.940e-01    9.576e-03   8_10_f20r
8   0.961    1.023e-02    6.198e-04   0.001     18.858   4703.247    966.130   1679.39448     -0.955   1632.575   190.848   190.000    7.262e+01    2.024e-05   0.00000    1.021e+00    1.049e-02   8_10_g20
9   1.063    5.592e-03    3.359e-04   0.000     20.794   4703.235   1133.034   1863.10980      0.071   1818.276   209.127   210.000    7.446e+01    5.086e-06   0.00000    9.254e-01    6.613e-03   8_11_f00
9   1.063    5.592e-03    3.359e-04   0.000     20.789   4703.264   1135.589   1863.99418     -0.492   1821.078   209.421   210.000    7.500e+01    5.018e-06   0.00000    9.669e-01    5.515e-03   8_11_f10r
9   1.063    5.592e-03    3.359e-04   0.000     20.451   4703.244   1107.500   1832.58357     -0.891   1789.330   209.795   210.000    7.487e+01    6.189e-06   0.00000    1.000e+00    5.454e-03   8_11_f20r
9   1.063    5.592e-03    3.359e-04   0.000     18.952   4703.247    978.090   1690.03573     -0.944   1641.751   210.011   210.000    7.322e+01    1.084e-05   0.00000    1.019e+00    5.671e-03   8_11_g20
9   1.063    5.592e-03    3.359e-04   0.000     19.726   4703.241   1046.872   1764.71556     -0.975   1720.210   211.275   210.000    7.446e+01    8.269e-06   0.00000    9.993e-01    5.588e-03   8_11_f30r
10   1.164    3.378e-03    2.054e-04   0.000     20.820   4703.239   1138.068   1866.80762      0.056   1818.841   229.084   230.000    7.445e+01    2.185e-06   0.00000    9.105e-01    2.842e-03   8_12_f00
10   1.164    3.378e-03    2.054e-04   0.000     20.796   4703.238   1139.270   1866.02371     -0.454   1820.156   229.225   230.000    7.499e+01    2.935e-06   0.00000    9.551e-01    3.217e-03   8_12_f10r
10   1.164    3.378e-03    2.054e-04   0.000     20.568   4703.218   1121.141   1845.20904     -0.872   1799.636   229.596   230.000    7.503e+01    3.926e-06   0.00000    9.813e-01    3.524e-03   8_12_f20r
10   1.164    3.378e-03    2.054e-04   0.000     19.017   4703.256    987.620   1697.95112     -0.928   1647.567   229.669   230.000    7.352e+01    6.779e-06   0.00000    1.003e+00    3.552e-03   8_12_g20
10   1.164    3.378e-03    2.054e-04   0.000     19.795   4703.243   1056.777   1773.02846     -0.963   1726.429   230.680   230.000    7.467e+01    4.704e-06   0.00000    9.976e-01    3.180e-03   8_12_f30r
11   1.265    2.106e-03    1.324e-04   0.000     20.812   4703.229   1140.922   1867.63577      0.049   1816.562   248.874   250.000    7.439e+01    2.698e-06   0.00000    9.268e-01    3.480e-03   8_13_f00
11   1.265    2.106e-03    1.324e-04   0.000     20.790   4703.249   1143.486   1867.55227     -0.428   1819.334   249.269   250.000    7.507e+01    1.673e-06   0.00000    9.622e-01    1.818e-03   8_13_f10r
11   1.265    2.106e-03    1.324e-04   0.000     19.069   4703.246    996.755   1704.88424     -0.908   1652.464   249.415   250.000    7.373e+01    4.280e-06   0.00000    1.001e+00    2.240e-03   8_13_g20
11   1.265    2.106e-03    1.324e-04   0.000     20.667   4703.235   1133.951   1856.45187     -0.849   1808.512   249.572   250.000    7.512e+01    2.253e-06   0.00000    9.785e-01    2.052e-03   8_13_f20r
11   1.265    2.106e-03    1.324e-04   0.000     19.883   4703.240   1068.583   1783.22315     -0.953   1734.271   250.486   250.000    7.475e+01    3.049e-06   0.00000    9.854e-01    2.074e-03   8_13_f30r
12   1.367    1.457e-03    9.600e-05   0.000     20.817   4703.238   1146.138   1870.26425      0.035   1816.643   268.265   270.000    7.441e+01    3.120e-06   0.00000    9.362e-01    3.996e-03   8_14_f00
12   1.367    1.457e-03    9.600e-05   0.000     19.105   4703.270   1005.824   1710.95843     -0.874   1656.814   269.282   270.000    7.394e+01    2.837e-06   0.00000    9.910e-01    1.485e-03   8_14_g20
12   1.367    1.457e-03    9.600e-05   0.000     20.787   4703.241   1149.426   1870.09770     -0.410   1819.997   269.381   270.000    7.520e+01    1.065e-06   0.00000    9.722e-01    1.146e-03   8_14_f10r
12   1.367    1.457e-03    9.600e-05   0.000     20.711   4703.263   1143.938   1863.38196     -0.818   1813.753   269.600   270.000    7.529e+01    1.540e-06   0.00000    9.850e-01    1.403e-03   8_14_f20r
12   1.367    1.457e-03    9.600e-05   0.000     19.955   4703.256   1080.466   1792.58359     -0.946   1741.768   270.279   270.000    7.489e+01    2.171e-06   0.00000    9.825e-01    1.479e-03   8_14_f30r
13   1.469    1.246e-03    8.205e-05   0.000     20.793   4703.241   1157.205   1873.93479     -0.408   1822.478   288.952   290.000    7.536e+01    2.159e-06   0.00000    9.735e-01    2.297e-03   8_15_f10r
13   1.469    1.246e-03    8.205e-05   0.000     19.126   4703.262   1012.725   1715.17776     -0.829   1658.214   289.227   290.000    7.386e+01    2.068e-06   0.00000    9.818e-01    1.082e-03   8_15_g20
13   1.469    1.246e-03    8.205e-05   0.000     20.710   4703.248   1151.521   1866.77864     -0.780   1815.822   289.738   290.000    7.546e+01    1.527e-06   0.00000    9.847e-01    1.378e-03   8_15_f20r
13   1.469    1.246e-03    8.205e-05   0.000     20.028   4703.219   1093.222   1802.39766     -0.940   1749.747   290.316   290.000    7.497e+01    1.830e-06   0.00000    9.907e-01    1.248e-03   8_15_f30r
13   1.469    1.246e-03    8.205e-05   0.000     21.789   4703.232   1260.095   1975.26952     -0.950   1936.980   290.474   290.000    7.823e+01    1.033e-06   0.00000    1.005e+00    1.229e-03   8_15_d40
14   1.572    9.457e-04    6.325e-05   0.000     20.884   4703.242   1172.569   1885.95180     -0.429   1833.152   308.324   310.000    7.549e+01    2.698e-06   0.00000    9.856e-01    2.889e-03   8_16_f10r
14   1.572    9.457e-04    6.325e-05   0.000     19.148   4703.247   1018.694   1719.10498     -0.782   1658.084   309.271   310.000    7.352e+01    1.783e-06   0.00000    9.982e-01    9.371e-04   8_16_g20
14   1.572    9.457e-04    6.325e-05   0.000     20.685   4703.259   1157.396   1868.09494     -0.741   1815.593   309.736   310.000    7.552e+01    9.082e-07   0.00000    9.878e-01    8.076e-04   8_16_f20r
14   1.572    9.457e-04    6.325e-05   0.000     21.799   4703.241   1269.304   1980.12196     -0.943   1940.462   310.420   310.000    7.818e+01    1.084e-06   0.00000    1.006e+00    1.265e-03   8_16_d40
14   1.572    9.457e-04    6.325e-05   0.000     20.107   4703.271   1107.754   1813.42550     -0.935   1759.236   310.554   310.000    7.508e+01    1.383e-06   0.00000    1.001e+00    9.461e-04   8_16_f30r
14   1.572    9.457e-04    6.325e-05   0.000     19.458   4703.238   1043.221   1747.76256     -0.980   1685.464   311.343   310.000    7.341e+01    1.755e-06   0.00000    1.001e+00    9.491e-04   8_16_f40r
15   1.673    9.450e-04    6.066e-05   0.000     19.172   4703.248   1026.014   1723.68197     -0.749   1659.116   329.230   330.000    7.327e+01    2.207e-06   0.00000    1.006e+00    1.161e-03   8_17_g20
15   1.673    9.450e-04    6.066e-05   0.000     20.672   4703.251   1165.199   1870.91442     -0.714   1817.156   329.653   330.000    7.559e+01    1.280e-06   0.00000    1.011e+00    1.122e-03   8_17_f20r
15   1.673    9.450e-04    6.066e-05   0.000     20.192   4703.249   1123.539   1825.32729     -0.928   1769.922   330.231   330.000    7.519e+01    1.335e-06   0.00000    1.011e+00    9.204e-04   8_17_f30r
15   1.673    9.450e-04    6.066e-05   0.000     21.809   4703.247   1278.885   1985.17675     -0.939   1943.923   330.451   330.000    7.807e+01    9.979e-07   0.00000    1.004e+00    1.141e-03   8_17_d40
15   1.673    9.450e-04    6.066e-05   0.000     19.495   4703.254   1055.598   1755.38487     -0.975   1692.322   331.072   330.000    7.366e+01    1.604e-06   0.00000    1.007e+00    8.594e-04   8_17_f40r
16   1.774    8.806e-04    5.469e-05   0.000     19.208   4703.235   1034.387   1729.51258     -0.722   1661.019   349.014   350.000    7.295e+01    2.515e-06   0.00000    1.011e+00    1.329e-03   8_18_g20
16   1.774    8.806e-04    5.469e-05   0.000     20.704   4703.232   1176.480   1877.88490     -0.703   1822.414   349.102   350.000    7.555e+01    1.426e-06   0.00000    1.020e+00    1.245e-03   8_18_f20r
16   1.774    8.806e-04    5.469e-05   0.000     20.264   4703.226   1138.935   1836.36027     -0.918   1779.695   350.078   350.000    7.525e+01    1.295e-06   0.00000    1.022e+00    8.963e-04   8_18_f30r
16   1.774    8.806e-04    5.469e-05   0.000     21.812   4703.242   1289.519   1990.42826     -0.935   1948.216   350.316   350.000    7.804e+01    7.471e-07   0.00000    1.009e+00    8.359e-04   8_18_d40
16   1.774    8.806e-04    5.469e-05   0.000     19.543   4703.231   1068.991   1764.09878     -0.969   1699.937   350.803   350.000    7.380e+01    1.530e-06   0.00000    1.013e+00    8.158e-04   8_18_f40r
16   1.774    8.806e-04    5.469e-05   0.000     21.419   4703.236   1236.841   1944.68743     -0.979   1889.194   351.298   350.000    7.576e+01    8.198e-07   0.00000    1.012e+00    7.989e-04   8_18_d50
17   1.875    7.486e-04    4.660e-05   0.000     20.725   4703.245   1190.637   1885.65368     -0.700   1830.366   368.948   370.000    7.579e+01    1.052e-06   0.00000    1.023e+00    9.081e-04   8_19_f20r
17   1.875    7.486e-04    4.660e-05   0.000     20.323   4703.237   1153.933   1846.58413     -0.909   1788.672   369.794   370.000    7.527e+01    1.069e-06   0.00000    1.025e+00    7.407e-04   8_19_f30r
17   1.875    7.486e-04    4.660e-05   0.000     21.816   4703.245   1301.098   1996.20734     -0.926   1953.187   370.150   370.000    7.801e+01    9.270e-07   0.00000    1.010e+00    1.017e-03   8_19_d40
17   1.875    7.486e-04    4.660e-05   0.000     19.588   4703.240   1082.828   1772.96371     -0.966   1707.645   370.573   370.000    7.389e+01    1.458e-06   0.00000    1.018e+00    7.730e-04   8_19_f40r
17   1.875    7.486e-04    4.660e-05   0.000     21.417   4703.255   1247.914   1949.77520     -0.974   1893.655   371.020   370.000    7.586e+01    6.046e-07   0.00000    1.016e+00    5.760e-04   8_19_d50
18   1.976    7.461e-04    4.525e-05   0.000     20.752   4703.241   1206.645   1894.68824     -0.706   1840.150   388.468   390.000    7.606e+01    1.827e-07   0.00000    1.022e+00    1.556e-04   8_20_f20r
18   1.976    7.461e-04    4.525e-05   0.000     20.359   4703.233   1168.422   1855.37006     -0.898   1796.600   389.715   390.000    7.532e+01    1.086e-06   0.00000    1.025e+00    7.482e-04   8_20_f30r
18   1.976    7.461e-04    4.525e-05   0.000     21.841   4703.234   1315.404   2004.41902     -0.916   1960.827   389.930   390.000    7.800e+01    8.503e-07   0.00000    1.010e+00    9.222e-04   8_20_d40
18   1.976    7.461e-04    4.525e-05   0.000     19.646   4703.239   1097.506   1782.97572     -0.964   1715.884   390.429   390.000    7.385e+01    1.382e-06   0.00000    1.021e+00    7.314e-04   8_20_f40r
18   1.976    7.461e-04    4.525e-05   0.000     21.418   4703.241   1259.793   1955.50083     -0.970   1898.709   390.587   390.000    7.593e+01    9.212e-07   0.00000    1.016e+00    8.592e-04   8_20_d50
19   2.077    6.179e-04    3.830e-05   0.000     20.370   4703.276   1181.886   1862.32574     -0.887   1803.028   409.556   410.000    7.538e+01    8.567e-07   0.00000    1.021e+00    5.827e-04   8_21_f30r
19   2.077    6.179e-04    3.830e-05   0.000     21.871   4703.249   1331.558   2013.92178     -0.907   1970.023   409.985   410.000    7.801e+01    5.488e-07   0.00000    1.011e+00    5.892e-04   8_21_d40
19   2.077    6.179e-04    3.830e-05   0.000     19.709   4703.281   1113.617   1793.96724     -0.961   1725.300   410.438   410.000    7.383e+01    1.275e-06   0.00000    1.021e+00    6.752e-04   8_21_f40r
19   2.077    6.179e-04    3.830e-05   0.000     21.420   4703.259   1271.694   1961.32067     -0.967   1903.285   410.474   410.000    7.588e+01    6.696e-07   0.00000    1.015e+00    6.115e-04   8_21_d50
20   2.178    5.315e-04    3.369e-05   0.000     20.338   4703.237   1194.390   1866.60057     -0.873   1808.056   429.286   430.000    7.557e+01    7.523e-07   0.00000    1.018e+00    4.990e-04   8_22_f30r
20   2.178    5.315e-04    3.369e-05   0.000     21.907   4703.246   1348.982   2024.38105     -0.902   1980.334   429.862   430.000    7.802e+01    6.080e-07   0.00000    1.011e+00    6.463e-04   8_22_d40
20   2.178    5.315e-04    3.369e-05   0.000     19.770   4703.221   1130.895   1805.43139     -0.960   1735.781   430.188   430.000    7.386e+01    9.792e-07   0.00000    1.019e+00    5.184e-04   8_22_f40r
20   2.178    5.315e-04    3.369e-05   0.000     21.410   4703.249   1283.903   1966.72917     -0.965   1907.798   430.451   430.000    7.586e+01    6.285e-07   0.00000    1.014e+00    5.598e-04   8_22_d50
21   2.280    4.767e-04    3.027e-05   0.000     20.301   4703.224   1207.228   1870.87991     -0.861   1813.082   449.065   450.000    7.572e+01    7.999e-07   0.00000    1.014e+00    5.166e-04   8_23_f30r
21   2.280    4.767e-04    3.027e-05   0.000     21.942   4703.268   1367.871   2035.61662     -0.901   1991.834   449.889   450.000    7.807e+01    2.979e-07   0.00000    1.011e+00    3.128e-04   8_23_d40
21   2.280    4.767e-04    3.027e-05   0.000     19.827   4703.246   1148.936   1817.12550     -0.957   1746.758   449.941   450.000    7.391e+01    9.375e-07   0.00000    1.017e+00    4.958e-04   8_23_f40r
21   2.280    4.767e-04    3.027e-05   0.000     21.392   4703.222   1296.471   1971.95210     -0.962   1912.428   450.274   450.000    7.586e+01    5.772e-07   0.00000    1.012e+00    5.004e-04   8_23_d50
21   2.280    4.767e-04    3.027e-05   0.000     19.276   4703.244   1077.121   1752.79924     -0.983   1664.516   450.495   450.000    7.136e+01    1.120e-06   0.00000    1.015e+00    4.879e-04   8_23_f50r
22   2.380    4.435e-04    2.842e-05   0.000     20.254   4703.237   1220.834   1875.09362     -0.853   1818.596   468.902   470.000    7.589e+01    6.052e-07   0.00000    1.011e+00    3.787e-04   8_24_f30r
22   2.380    4.435e-04    2.842e-05   0.000     21.980   4703.244   1388.742   2048.09442     -0.903   2005.252   469.740   470.000    7.817e+01    4.725e-07   0.00000    1.012e+00    4.900e-04   8_24_d40
22   2.380    4.435e-04    2.842e-05   0.000     19.870   4703.211   1166.528   1827.92893     -0.955   1756.833   469.756   470.000    7.392e+01    8.833e-07   0.00000    1.014e+00    4.647e-04   8_24_f40r
22   2.380    4.435e-04    2.842e-05   0.000     21.375   4703.232   1310.399   1977.97571     -0.960   1918.184   470.186   470.000    7.587e+01    5.470e-07   0.00000    1.010e+00    4.616e-04   8_24_d50
22   2.380    4.435e-04    2.842e-05   0.000     19.310   4703.256   1093.297   1762.28353     -0.982   1673.088   470.279   470.000    7.144e+01    8.826e-07   0.00000    1.015e+00    3.815e-04   8_24_f50r
23   2.482    3.495e-04    2.386e-05   0.000     20.184   4703.246   1233.717   1877.82794     -0.847   1823.004   488.649   490.000    7.607e+01    5.935e-07   0.00000    1.009e+00    3.568e-04   8_25_f30r
23   2.482    3.495e-04    2.386e-05   0.000     19.892   4703.266   1183.096   1837.23674     -0.952   1765.331   489.699   490.000    7.390e+01    6.156e-07   0.00000    1.011e+00    3.201e-04   8_25_f40r
23   2.482    3.495e-04    2.386e-05   0.000     22.016   4703.243   1410.099   2060.90782     -0.907   2018.764   489.773   490.000    7.823e+01    2.587e-07   0.00000    1.012e+00    2.646e-04   8_25_d40
23   2.482    3.495e-04    2.386e-05   0.000     21.352   4703.256   1325.853   1984.58185     -0.958   1925.299   490.098   490.000    7.596e+01    4.847e-07   0.00000    1.007e+00    3.975e-04   8_25_d50
23   2.482    3.495e-04    2.386e-05   0.000     19.350   4703.237   1110.203   1772.50892     -0.980   1682.109   490.126   490.000    7.146e+01    8.706e-07   0.00000    1.015e+00    3.744e-04   8_25_f50r
24   2.583    3.288e-04    2.316e-05   0.000     19.909   4703.269   1198.668   1845.82788     -0.949   1772.455   509.464   510.000    7.379e+01    6.409e-07   0.00000    1.010e+00    3.292e-04   8_26_f40r
24   2.583    3.288e-04    2.316e-05   0.000     22.019   4703.241   1429.404   2071.09822     -0.908   2029.836   509.497   510.000    7.828e+01    3.625e-07   0.00000    1.011e+00    3.625e-04   8_26_d40
24   2.583    3.288e-04    2.316e-05   0.000     21.334   4703.234   1342.543   1992.16767     -0.957   1933.519   509.890   510.000    7.604e+01    4.043e-07   0.00000    1.008e+00    3.228e-04   8_26_d50
24   2.583    3.288e-04    2.316e-05   0.000     19.394   4703.255   1127.276   1783.07451     -0.979   1690.898   510.116   510.000    7.139e+01    7.808e-07   0.00000    1.016e+00    3.345e-04   8_26_f50r
25   2.684    2.775e-04    2.078e-05   0.000     19.921   4703.242   1213.526   1853.89817     -0.943   1778.489   529.149   530.000    7.360e+01    6.000e-07   0.00000    1.009e+00    3.044e-04   8_27_f40r
25   2.684    2.775e-04    2.078e-05   0.000     21.982   4703.250   1446.187   2078.15010     -0.904   2037.764   529.306   530.000    7.829e+01    1.667e-07   0.00000    1.012e+00    1.615e-04   8_27_d40
25   2.684    2.775e-04    2.078e-05   0.000     19.444   4703.234   1145.739   1794.76635     -0.979   1701.093   529.823   530.000    7.135e+01    7.431e-07   0.00000    1.015e+00    3.177e-04   8_27_f50r
25   2.684    2.775e-04    2.078e-05   0.000     21.321   4703.211   1360.937   2000.95257     -0.956   1943.206   529.874   530.000    7.612e+01    3.500e-07   0.00000    1.006e+00    2.722e-04   8_27_d50
26   2.784    1.973e-04    1.702e-05   0.000     21.869   4703.241   1456.678   2078.34290     -0.892   2038.697   548.689   550.000    7.825e+01    4.297e-08   0.00000    1.011e+00    3.963e-05   8_28_d40
26   2.784    1.973e-04    1.702e-05   0.000     19.911   4703.241   1227.443   1860.36652     -0.937   1783.034   549.034   550.000    7.341e+01    3.464e-07   0.00000    1.009e+00    1.724e-04   8_28_f40r
26   2.784    1.973e-04    1.702e-05   0.000     19.487   4703.233   1164.452   1806.29058     -0.978   1711.107   549.774   550.000    7.129e+01    5.723e-07   0.00000    1.017e+00    2.438e-04   8_28_f50r
26   2.784    1.973e-04    1.702e-05   0.000     21.313   4703.256   1380.298   2010.73143     -0.956   1953.630   549.884   550.000    7.617e+01    3.221e-07   0.00000    1.007e+00    2.445e-04   8_28_d50
27   2.886    2.127e-04    1.865e-05   0.000     19.902   4703.240   1240.265   1866.48273     -0.927   1786.189   568.654   570.000    7.311e+01    3.461e-07   0.00000    1.010e+00    1.696e-04   8_29_f40r
27   2.886    2.127e-04    1.865e-05   0.000     19.522   4703.256   1182.910   1817.41247     -0.978   1720.561   569.633   570.000    7.120e+01    7.248e-07   0.00000    1.014e+00    3.068e-04   8_29_f50r
27   2.886    2.127e-04    1.865e-05   0.000     21.286   4703.264   1399.358   2019.51966     -0.957   1963.474   569.777   570.000    7.623e+01    2.775e-07   0.00000    1.006e+00    2.041e-04   8_29_d50
28   2.987    1.802e-04    1.753e-05   0.000     19.869   4703.240   1247.241   1868.38189     -0.908   1782.865   587.582   590.000    7.258e+01    3.472e-07   0.00000    1.013e+00    1.675e-04   8_30_f40r
28   2.987    1.802e-04    1.753e-05   0.000     19.538   4703.257   1199.537   1826.61279     -0.976   1727.752   589.277   590.000    7.106e+01    5.733e-07   0.00000    1.016e+00    2.398e-04   8_30_f50r
28   2.987    1.802e-04    1.753e-05   0.000     21.246   4703.268   1418.192   2027.69474     -0.958   1972.737   589.721   590.000    7.627e+01    2.397e-07   0.00000    1.005e+00    1.703e-04   8_30_d50
29   3.088    1.254e-04    1.488e-05   0.000     19.543   4703.234   1215.346   1834.98012     -0.975   1733.690   608.971   610.000    7.087e+01    3.751e-07   0.00000    1.015e+00    1.546e-04   8_31_f50r
29   3.088    1.254e-04    1.488e-05   0.000     21.190   4703.185   1436.627   2035.03338     -0.959   1981.346   609.531   610.000    7.631e+01    1.770e-07   0.00000    1.006e+00    1.208e-04   8_31_d50
30   3.188    9.852e-05    1.432e-05   0.000     19.544   4703.249   1231.189   1843.24889     -0.974   1739.345   628.730   630.000    7.066e+01    3.142e-07   0.00000    1.016e+00    1.275e-04   8_32_f50r
30   3.188    9.852e-05    1.432e-05   0.000     21.072   4703.193   1451.981   2037.97494     -0.958   1986.372   629.175   630.000    7.639e+01    1.478e-07   0.00000    1.004e+00    9.520e-05   8_32_d50
31   3.288    1.281e-04    2.183e-05   0.000     20.886   4703.230   1462.913   2035.39387     -0.954   1986.281   648.761   650.000    7.646e+01    2.147e-07   0.00000    1.004e+00    1.281e-04   8_33_d50
32   3.384    7.295e-05    2.471e-05   0.000     20.746   4703.249   1470.022   2032.97051     -0.945   1981.990   667.911   670.000    7.613e+01    1.295e-07   0.00000    1.005e+00    7.295e-05   8_34_d50


==> anc/numerical_results/pm_distribution_results_q2_85.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 85.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.157    4.187e+00    3.347e-01   0.335     20.348   4703.242   1118.957   1831.96130      0.028   1827.621    33.757    30.000    8.209e+01    3.658e-03   0.00025    8.651e-01    4.187e+00   9_2_f00
1   0.249    1.747e+00    1.393e-01   0.139     20.355   4703.239   1118.941   1832.34254      0.087   1826.724    51.090    50.000    8.289e+01    1.516e-03   0.00010    8.602e-01    1.747e+00   9_3_f00
2   0.352    7.244e-01    4.607e-02   0.046     20.343   4703.216   1118.265   1831.34075      0.105   1824.585    70.134    70.000    8.338e+01    6.321e-04   0.00004    8.509e-01    7.275e-01   9_4_f00
2   0.352    7.244e-01    4.607e-02   0.046     19.896   4703.234   1082.878   1790.31072     -0.829   1784.654    70.679    70.000    8.428e+01    8.028e-04   0.00006    9.735e-01    7.208e-01   9_4_f10r
3   0.452    3.179e-01    1.957e-02   0.020     20.342   4703.233   1119.557   1831.85366      0.075   1824.134    90.071    90.000    8.368e+01    2.680e-04   0.00002    8.713e-01    3.074e-01   9_5_f00
3   0.452    3.179e-01    1.957e-02   0.020     20.000   4703.249   1093.158   1800.82739     -0.818   1794.370    90.315    90.000    8.447e+01    3.646e-04   0.00002    9.868e-01    3.307e-01   9_5_f10r
4   0.554    1.464e-01    8.899e-03   0.010     20.345   4703.228   1122.262   1833.23332      0.038   1824.835   109.752   110.000    8.390e+01    1.216e-04   0.00001    8.924e-01    1.388e-01   9_6_f00
4   0.554    1.464e-01    8.899e-03   0.010     20.100   4703.247   1103.915   1811.29430     -0.802   1804.132   110.126   110.000    8.453e+01    1.695e-04   0.00001    9.694e-01    1.552e-01   9_6_f10r
5   0.656    7.172e-02    4.142e-03   0.004     20.342   4703.235   1125.623   1834.63123      0.020   1825.796   129.595   130.000    8.407e+01    6.363e-05   0.00000    8.991e-01    7.218e-02   9_7_f00
5   0.656    7.172e-02    4.142e-03   0.004     20.195   4703.234   1115.626   1821.90556     -0.781   1814.505   129.880   130.000    8.469e+01    7.873e-05   0.00000    9.748e-01    7.287e-02   9_7_f10r
5   0.656    7.172e-02    4.142e-03   0.004     19.524   4703.245   1058.961   1758.53463     -0.957   1750.228   131.412   130.000    8.424e+01    9.642e-05   0.00001    9.939e-01    6.882e-02   9_7_f20r
6   0.756    3.669e-02    2.127e-03   0.002     20.328   4703.236   1129.044   1835.40544      0.001   1826.358   149.476   150.000    8.420e+01    3.256e-05   0.00000    9.081e-01    3.654e-02   9_8_f00
6   0.756    3.669e-02    2.127e-03   0.002     20.268   4703.216   1126.468   1830.87912     -0.745   1823.462   149.479   150.000    8.482e+01    3.818e-05   0.00000    9.750e-01    3.560e-02   9_8_f10r
6   0.756    3.669e-02    2.127e-03   0.002     19.579   4703.238   1068.297   1765.87185     -0.942   1757.611   150.462   150.000    8.441e+01    5.430e-05   0.00000    1.004e+00    3.855e-02   9_8_f20r
7   0.858    1.923e-02    1.154e-03   0.001     20.284   4703.251   1133.753   1835.10883     -0.697   1827.898   169.439   170.000    8.491e+01    2.017e-05   0.00000    9.691e-01    1.869e-02   9_9_f10r
7   0.858    1.923e-02    1.154e-03   0.001     20.301   4703.249   1132.505   1835.46543     -0.011   1826.488   169.471   170.000    8.432e+01    1.873e-05   0.00000    9.152e-01    2.070e-02   9_9_f00
7   0.858    1.923e-02    1.154e-03   0.001     19.645   4703.248   1079.352   1774.60014     -0.930   1766.378   170.181   170.000    8.448e+01    2.693e-05   0.00000    1.007e+00    1.907e-02   9_9_f20r
8   0.959    9.787e-03    6.357e-04   0.001     20.254   4703.246   1138.410   1835.58096     -0.643   1828.932   189.361   190.000    8.503e+01    9.959e-06   0.00000    9.731e-01    9.069e-03   9_10_f10r
8   0.959    9.787e-03    6.357e-04   0.001     20.266   4703.239   1136.631   1835.45753     -0.027   1826.923   189.403   190.000    8.446e+01    8.744e-06   0.00000    9.245e-01    9.481e-03   9_10_f00
8   0.959    9.787e-03    6.357e-04   0.001     19.708   4703.236   1091.391   1783.60168     -0.921   1775.804   189.895   190.000    8.459e+01    1.485e-05   0.00000    1.001e+00    1.048e-02   9_10_f20r
9   1.061    6.366e-03    4.359e-04   0.000     20.239   4703.233   1141.900   1836.39887     -0.041   1828.204   209.298   210.000    8.449e+01    5.441e-06   0.00000    9.209e-01    5.797e-03   9_11_f00
9   1.061    6.366e-03    4.359e-04   0.000     20.204   4703.233   1142.283   1834.62648     -0.592   1828.608   209.408   210.000    8.508e+01    6.736e-06   0.00000    9.783e-01    6.004e-03   9_11_f10r
9   1.061    6.366e-03    4.359e-04   0.000     19.773   4703.203   1104.689   1793.35157     -0.914   1786.117   209.950   210.000    8.467e+01    9.492e-06   0.00000    1.008e+00    6.679e-03   9_11_f20r
10   1.162    3.881e-03    2.816e-04   0.000     20.200   4703.222   1147.643   1836.91854     -0.055   1829.610   229.075   230.000    8.460e+01    3.740e-06   0.00000    9.268e-01    3.897e-03   9_12_f00
10   1.162    3.881e-03    2.816e-04   0.000     20.166   4703.253   1148.375   1835.40717     -0.558   1830.330   229.458   230.000    8.515e+01    3.995e-06   0.00000    9.795e-01    3.488e-03   9_12_f10r
10   1.162    3.881e-03    2.816e-04   0.000     21.922   4703.246   1308.855   2005.46395     -0.511   2008.879   229.857   230.000    8.757e+01    4.312e-06   0.00000    9.797e-01    6.628e-03   9_12_d20
10   1.162    3.881e-03    2.816e-04   0.000     19.835   4703.269   1119.349   1803.61554     -0.907   1797.512   229.977   230.000    8.482e+01    5.521e-06   0.00000    9.970e-01    3.872e-03   9_12_f20r
11   1.266    2.740e-03    1.875e-04   0.000     20.175   4703.231   1153.372   1838.19685     -0.067   1830.540   248.955   250.000    8.435e+01    3.204e-06   0.00000    9.550e-01    3.277e-03   9_13_f00
11   1.266    2.740e-03    1.875e-04   0.000     20.136   4703.262   1155.407   1837.05447     -0.535   1832.649   249.574   250.000    8.509e+01    2.972e-06   0.00000    9.983e-01    2.543e-03   9_13_f10r
11   1.266    2.740e-03    1.875e-04   0.000     21.912   4703.254   1318.130   2009.45125     -0.501   2013.713   249.654   250.000    8.742e+01    1.778e-06   0.00000    9.746e-01    2.685e-03   9_13_d20
11   1.266    2.740e-03    1.875e-04   0.000     19.889   4703.221   1134.509   1813.68286     -0.898   1809.106   249.688   250.000    8.500e+01    4.061e-06   0.00000    1.013e+00    2.836e-03   9_13_f20r
11   1.266    2.740e-03    1.875e-04   0.000     19.294   4703.237   1070.346   1750.68746     -0.971   1736.208   250.716   250.000    8.258e+01    4.745e-06   0.00000    1.002e+00    2.638e-03   9_13_f30r
12   1.368    2.206e-03    1.442e-04   0.000     20.175   4703.240   1164.409   1843.44749     -0.096   1837.129   268.438   270.000    8.447e+01    4.805e-06   0.00000    9.608e-01    4.830e-03   9_14_f00
12   1.368    2.206e-03    1.442e-04   0.000     20.116   4703.244   1164.373   1840.20748     -0.522   1836.796   269.384   270.000    8.508e+01    2.932e-06   0.00000    1.010e+00    2.460e-03   9_14_f10r
12   1.368    2.206e-03    1.442e-04   0.000     21.906   4703.251   1328.450   2014.15594     -0.496   2019.208   269.695   270.000    8.724e+01    1.295e-06   0.00000    9.896e-01    1.921e-03   9_14_d20
12   1.368    2.206e-03    1.442e-04   0.000     19.907   4703.254   1148.047   1821.08573     -0.886   1818.342   269.713   270.000    8.517e+01    3.404e-06   0.00000    1.026e+00    2.343e-03   9_14_f20r
12   1.368    2.206e-03    1.442e-04   0.000     19.327   4703.247   1084.142   1758.93222     -0.967   1745.894   270.434   270.000    8.282e+01    3.591e-06   0.00000    1.013e+00    1.971e-03   9_14_f30r
12   1.368    2.206e-03    1.442e-04   0.000     21.261   4703.248   1255.750   1945.28856     -0.972   1938.369   270.931   270.000    8.454e+01    2.442e-06   0.00000    1.012e+00    2.518e-03   9_14_d40
13   1.470    1.615e-03    1.068e-04   0.000     20.097   4703.243   1175.649   1844.58707     -0.522   1843.168   289.044   290.000    8.522e+01    1.755e-06   0.00000    1.002e+00    1.439e-03   9_15_f10r
13   1.470    1.615e-03    1.068e-04   0.000     21.895   4703.247   1340.595   2019.59331     -0.501   2026.333   289.608   290.000    8.723e+01    1.288e-06   0.00000    9.914e-01    1.867e-03   9_15_d20
13   1.470    1.615e-03    1.068e-04   0.000     19.912   4703.241   1161.203   1827.65350     -0.871   1826.692   289.802   290.000    8.526e+01    2.704e-06   0.00000    1.015e+00    1.829e-03   9_15_f20r
13   1.470    1.615e-03    1.068e-04   0.000     19.377   4703.234   1099.423   1768.86039     -0.963   1756.730   290.467   290.000    8.289e+01    2.808e-06   0.00000    1.016e+00    1.530e-03   9_15_f30r
13   1.470    1.615e-03    1.068e-04   0.000     21.233   4703.222   1266.382   1948.94068     -0.965   1943.920   290.607   290.000    8.473e+01    1.533e-06   0.00000    1.026e+00    1.530e-03   9_15_d40
14   1.571    1.456e-03    9.456e-05   0.000     20.102   4703.239   1189.383   1851.51413     -0.530   1851.832   308.862   310.000    8.527e+01    2.054e-06   0.00000    1.011e+00    1.654e-03   9_16_f10r
14   1.571    1.456e-03    9.456e-05   0.000     19.901   4703.215   1173.814   1833.13727     -0.854   1834.125   309.537   310.000    8.534e+01    2.037e-06   0.00000    1.020e+00    1.350e-03   9_16_f20r
14   1.571    1.456e-03    9.456e-05   0.000     19.436   4703.242   1115.377   1779.67366     -0.961   1767.948   310.340   310.000    8.283e+01    2.670e-06   0.00000    1.011e+00    1.448e-03   9_16_f30r
14   1.571    1.456e-03    9.456e-05   0.000     21.198   4703.257   1277.855   1952.69859     -0.962   1949.847   310.734   310.000    8.491e+01    1.636e-06   0.00000    1.022e+00    1.575e-03   9_16_d40
15   1.672    1.121e-03    7.439e-05   0.000     20.061   4703.249   1203.008   1856.04945     -0.549   1860.145   328.193   330.000    8.565e+01    3.276e-06   0.00000    1.009e+00    2.540e-03   9_17_f10r
15   1.672    1.121e-03    7.439e-05   0.000     19.858   4703.237   1184.605   1836.10902     -0.834   1839.079   329.357   330.000    8.537e+01    1.628e-06   0.00000    1.018e+00    1.047e-03   9_17_f20r
15   1.672    1.121e-03    7.439e-05   0.000     19.493   4703.261   1132.829   1791.20920     -0.959   1780.434   330.222   330.000    8.284e+01    2.235e-06   0.00000    1.013e+00    1.207e-03   9_17_f30r
15   1.672    1.121e-03    7.439e-05   0.000     21.163   4703.270   1289.143   1956.49960     -0.958   1955.296   330.479   330.000    8.495e+01    1.124e-06   0.00000    1.017e+00    1.045e-03   9_17_d40
16   1.773    9.715e-04    6.431e-05   0.000     19.832   4703.235   1196.036   1840.40423     -0.816   1844.319   349.263   350.000    8.520e+01    1.366e-06   0.00000    1.010e+00    8.582e-04   9_18_f20r
16   1.773    9.715e-04    6.431e-05   0.000     19.541   4703.224   1149.800   1801.99498     -0.957   1791.994   350.015   350.000    8.278e+01    1.823e-06   0.00000    1.013e+00    9.772e-04   9_18_f30r
16   1.773    9.715e-04    6.431e-05   0.000     21.120   4703.288   1301.103   1960.25361     -0.955   1961.011   350.458   350.000    8.500e+01    1.119e-06   0.00000    1.018e+00    1.002e-03   9_18_d40
17   1.875    8.196e-04    5.392e-05   0.000     19.812   4703.238   1207.316   1844.99136     -0.799   1849.038   369.075   370.000    8.489e+01    1.235e-06   0.00000    1.012e+00    7.600e-04   9_19_f20r
17   1.875    8.196e-04    5.392e-05   0.000     19.576   4703.222   1166.548   1812.09076     -0.955   1802.867   369.887   370.000    8.271e+01    1.735e-06   0.00000    1.009e+00    9.199e-04   9_19_f30r
17   1.875    8.196e-04    5.392e-05   0.000     21.074   4703.247   1313.706   1964.26851     -0.953   1967.097   370.316   370.000    8.503e+01    9.448e-07   0.00000    1.014e+00    8.140e-04   9_19_d40
17   1.875    8.196e-04    5.392e-05   0.000     20.502   4703.244   1244.002   1899.63050     -0.984   1889.211   371.209   370.000    8.278e+01    7.393e-07   0.00000    1.010e+00    5.240e-04   9_19_d50
18   1.976    6.740e-04    4.479e-05   0.000     19.806   4703.243   1218.707   1850.46148     -0.783   1853.555   388.756   390.000    8.443e+01    9.212e-07   0.00000    1.011e+00    5.576e-04   9_20_f20r
18   1.976    6.740e-04    4.479e-05   0.000     19.598   4703.225   1182.075   1821.00582     -0.951   1812.022   389.638   390.000    8.253e+01    1.410e-06   0.00000    1.010e+00    7.371e-04   9_20_f30r
18   1.976    6.740e-04    4.479e-05   0.000     21.033   4703.270   1327.584   1969.27264     -0.951   1974.198   390.220   390.000    8.504e+01    7.778e-07   0.00000    1.014e+00    6.458e-04   9_20_d40
18   1.976    6.740e-04    4.479e-05   0.000     20.448   4703.245   1255.783   1902.73095     -0.980   1894.138   390.813   390.000    8.284e+01    9.433e-07   0.00000    1.010e+00    6.424e-04   9_20_d50
19   2.077    5.893e-04    3.976e-05   0.000     19.802   4703.248   1228.606   1855.27590     -0.771   1856.038   408.433   410.000    8.379e+01    4.018e-07   0.00000    1.011e+00    2.392e-04   9_21_f20r
19   2.077    5.893e-04    3.976e-05   0.000     19.607   4703.232   1196.413   1828.67639     -0.947   1819.434   409.453   410.000    8.227e+01    1.132e-06   0.00000    1.010e+00    5.811e-04   9_21_f30r
19   2.077    5.893e-04    3.976e-05   0.000     20.995   4703.273   1343.300   1975.53551     -0.950   1982.970   410.100   410.000    8.509e+01    8.105e-07   0.00000    1.014e+00    6.490e-04   9_21_d40
19   2.077    5.893e-04    3.976e-05   0.000     20.413   4703.244   1268.644   1907.44706     -0.978   1899.857   410.533   410.000    8.276e+01    7.920e-07   0.00000    1.010e+00    5.212e-04   9_21_d50
20   2.178    5.356e-04    3.670e-05   0.000     19.606   4703.247   1209.834   1835.47475     -0.941   1825.528   429.091   430.000    8.195e+01    1.265e-06   0.00000    1.010e+00    6.367e-04   9_22_f30r
20   2.178    5.356e-04    3.670e-05   0.000     20.967   4703.220   1360.207   1983.00182     -0.949   1992.733   429.896   430.000    8.508e+01    6.917e-07   0.00000    1.014e+00    5.358e-04   9_22_d40
20   2.178    5.356e-04    3.670e-05   0.000     20.379   4703.271   1282.353   1912.71500     -0.976   1906.136   430.310   430.000    8.266e+01    7.264e-07   0.00000    1.009e+00    4.620e-04   9_22_d50
21   2.279    4.894e-04    3.425e-05   0.000     19.594   4703.239   1222.587   1841.34692     -0.932   1830.521   448.730   450.000    8.161e+01    9.311e-07   0.00000    1.011e+00    4.584e-04   9_23_f30r
21   2.279    4.894e-04    3.425e-05   0.000     20.934   4703.259   1378.289   1991.02655     -0.949   2003.261   450.062   450.000    8.508e+01    6.497e-07   0.00000    1.012e+00    4.860e-04   9_23_d40
21   2.279    4.894e-04    3.425e-05   0.000     20.345   4703.249   1296.666   1918.41550     -0.974   1912.708   450.144   450.000    8.253e+01    8.387e-07   0.00000    1.010e+00    5.156e-04   9_23_d50
22   2.380    3.783e-04    2.869e-05   0.000     19.577   4703.251   1234.325   1846.55794     -0.917   1834.104   468.223   470.000    8.118e+01    7.691e-07   0.00000    1.013e+00    3.713e-04   9_24_f30r
22   2.380    3.783e-04    2.869e-05   0.000     20.892   4703.261   1396.460   1998.79258     -0.950   2013.701   469.878   470.000    8.508e+01    5.411e-07   0.00000    1.011e+00    3.897e-04   9_24_d40
22   2.380    3.783e-04    2.869e-05   0.000     20.321   4703.247   1312.388   1925.48326     -0.974   1920.471   470.039   470.000    8.237e+01    6.056e-07   0.00000    1.010e+00    3.610e-04   9_24_d50
23   2.482    3.250e-04    2.626e-05   0.000     20.839   4703.246   1414.430   2006.08017     -0.950   2023.564   489.726   490.000    8.505e+01    4.616e-07   0.00000    1.010e+00    3.189e-04   9_25_d40
23   2.482    3.250e-04    2.626e-05   0.000     20.297   4703.238   1329.043   1933.18413     -0.974   1928.923   489.952   490.000    8.222e+01    5.798e-07   0.00000    1.011e+00    3.351e-04   9_25_d50
24   2.582    2.472e-04    2.217e-05   0.000     20.786   4703.244   1432.287   2013.47256     -0.951   2033.007   509.505   510.000    8.495e+01    3.212e-07   0.00000    1.009e+00    2.130e-04   9_26_d40
24   2.582    2.472e-04    2.217e-05   0.000     20.280   4703.256   1346.516   1941.77258     -0.975   1937.989   509.787   510.000    8.203e+01    5.809e-07   0.00000    1.011e+00    3.261e-04   9_26_d50
25   2.683    2.547e-04    2.383e-05   0.000     20.743   4703.253   1448.720   2020.70236     -0.950   2040.538   529.334   530.000    8.465e+01    3.708e-07   0.00000    1.009e+00    2.370e-04   9_27_d40
25   2.683    2.547e-04    2.383e-05   0.000     20.270   4703.215   1365.218   1951.47162     -0.975   1948.103   529.609   530.000    8.183e+01    5.108e-07   0.00000    1.012e+00    2.792e-04   9_27_d50
26   2.782    1.756e-04    2.131e-05   0.000     20.655   4703.233   1459.813   2022.88450     -0.944   2042.120   548.738   550.000    8.424e+01    2.290e-07   0.00000    1.008e+00    1.395e-04   9_28_d40
26   2.782    1.756e-04    2.131e-05   0.000     20.267   4703.248   1385.190   1962.41595     -0.976   1959.241   549.554   550.000    8.162e+01    4.159e-07   0.00000    1.012e+00    2.219e-04   9_28_d50
27   2.884    1.706e-04    2.465e-05   0.000     20.558   4703.265   1467.041   2022.59845     -0.933   2039.093   568.267   570.000    8.361e+01    3.014e-07   0.00000    1.009e+00    1.754e-04   9_29_d40
27   2.884    1.706e-04    2.465e-05   0.000     20.269   4703.273   1405.684   1974.02976     -0.977   1970.653   569.480   570.000    8.136e+01    3.234e-07   0.00000    1.012e+00    1.687e-04   9_29_d50
28   2.986    1.403e-04    2.873e-05   0.000     20.270   4703.225   1427.031   1986.18648     -0.978   1982.761   589.313   590.000    8.113e+01    2.753e-07   0.00000    1.011e+00    1.403e-04   9_30_d50
29   3.086    1.238e-04    3.213e-05   0.000     20.272   4703.242   1448.545   1998.66405     -0.980   1994.892   608.921   610.000    8.088e+01    2.484e-07   0.00000    1.012e+00    1.238e-04   9_31_d50
30   3.181    1.539e-04    5.527e-05   0.000     20.250   4703.243   1467.289   2008.56414     -0.980   2004.135   627.797   630.000    8.060e+01    3.178e-07   0.00000    1.011e+00    1.539e-04   9_32_d50


==> anc/numerical_results/pm_distribution_results_q2_95.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 95.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  5.50 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/ 
0   0.157    4.389e+00    3.483e-01   0.348     20.233   4703.229   1117.287   1824.74345     -0.015   1825.752    33.540    30.000    9.120e+01    3.980e-03   0.00027    8.905e-01    4.389e+00   10_2_f00
1   0.249    1.767e+00    1.389e-01   0.139     20.191   4703.234   1118.035   1822.75917      0.020   1825.705    51.099    50.000    9.250e+01    1.620e-03   0.00011    8.446e-01    1.767e+00   10_3_f00
2   0.351    7.293e-01    4.699e-02   0.048     20.139   4703.225   1119.089   1820.32619     -0.005   1825.500    70.272    70.000    9.312e+01    6.554e-04   0.00004    8.457e-01    7.010e-01   10_4_f00
2   0.351    7.293e-01    4.699e-02   0.048     19.647   4703.248   1079.885   1774.94011     -0.844   1781.296    70.402    70.000    9.405e+01    9.404e-04   0.00007    9.876e-01    7.802e-01   10_4_f10r
3   0.452    3.347e-01    2.080e-02   0.021     20.095   4703.223   1122.172   1819.30692     -0.043   1827.090    89.930    90.000    9.356e+01    3.106e-04   0.00002    8.828e-01    3.255e-01   10_5_f00
3   0.452    3.347e-01    2.080e-02   0.021     19.682   4703.232   1089.509   1781.27176     -0.840   1790.246    90.355    90.000    9.426e+01    4.247e-04   0.00003    9.757e-01    3.477e-01   10_5_f10r
4   0.554    1.505e-01    8.477e-03   0.009     20.040   4703.250   1125.133   1817.60527     -0.064   1828.046   109.880   110.000    9.373e+01    1.361e-04   0.00001    9.048e-01    1.393e-01   10_6_f00
4   0.554    1.505e-01    8.477e-03   0.009     21.859   4703.240   1282.103   1989.34207     -0.808   2002.841   110.069   110.000    9.547e+01    9.842e-05   0.00001    9.704e-01    1.580e-01   10_6_d20
4   0.554    1.505e-01    8.477e-03   0.009     19.728   4703.216   1100.954   1789.13606     -0.835   1800.787   110.170   110.000    9.432e+01    1.975e-04   0.00001    9.861e-01    1.603e-01   10_6_f10r
5   0.655    7.629e-02    4.277e-03   0.004     19.986   4703.237   1129.497   1816.65318     -0.089   1830.158   129.544   130.000    9.396e+01    7.188e-05   0.00000    8.995e-01    7.170e-02   10_7_f00
5   0.655    7.629e-02    4.277e-03   0.004     21.841   4703.249   1290.295   1992.29589     -0.799   2009.142   129.702   130.000    9.562e+01    5.260e-05   0.00000    9.635e-01    8.217e-02   10_7_d20
5   0.655    7.629e-02    4.277e-03   0.004     19.778   4703.259   1113.824   1797.85430     -0.827   1812.450   130.047   130.000    9.439e+01    9.524e-05   0.00001    9.785e-01    7.675e-02   10_7_f10r
6   0.756    4.127e-02    2.346e-03   0.003     19.934   4703.230   1134.946   1816.32316     -0.110   1832.994   149.467   150.000    9.407e+01    3.958e-05   0.00000    9.145e-01    3.846e-02   10_8_f00
6   0.756    4.127e-02    2.346e-03   0.003     19.812   4703.247   1126.809   1805.81291     -0.818   1823.832   149.553   150.000    9.457e+01    5.089e-05   0.00000    9.893e-01    4.059e-02   10_8_f10r
6   0.756    4.127e-02    2.346e-03   0.003     21.811   4703.243   1298.859   1994.86337     -0.793   2015.323   149.835   150.000    9.572e+01    3.001e-05   0.00000    9.820e-01    4.541e-02   10_8_d20
7   0.858    2.100e-02    1.191e-03   0.001     19.885   4703.241   1141.841   1816.92395     -0.133   1836.990   169.415   170.000    9.416e+01    2.051e-05   0.00000    9.429e-01    1.939e-02   10_9_f00
7   0.858    2.100e-02    1.191e-03   0.001     21.803   4703.250   1310.509   2000.07601     -0.780   2024.527   169.545   170.000    9.590e+01    1.578e-05   0.00000    9.822e-01    2.334e-02   10_9_d20
7   0.858    2.100e-02    1.191e-03   0.001     19.818   4703.243   1138.859   1811.85034     -0.801   1833.606   169.585   170.000    9.472e+01    2.676e-05   0.00000    9.863e-01    2.096e-02   10_9_f10r
7   0.858    2.100e-02    1.191e-03   0.001     19.248   4703.247   1082.691   1753.82565     -0.958   1770.180   170.074   170.000    9.276e+01    3.165e-05   0.00000    9.998e-01    1.963e-02   10_9_f20r
8   0.959    1.166e-02    6.962e-04   0.001     19.857   4703.251   1151.067   1819.77667     -0.159   1843.167   189.271   190.000    9.415e+01    1.142e-05   0.00000    9.430e-01    1.056e-02   10_10_f00
8   0.959    1.166e-02    6.962e-04   0.001     19.806   4703.252   1150.763   1816.88037     -0.783   1842.810   189.339   190.000    9.492e+01    1.591e-05   0.00000    9.962e-01    1.219e-02   10_10_f10r
8   0.959    1.166e-02    6.962e-04   0.001     21.786   4703.251   1323.119   2005.40043     -0.759   2034.272   189.601   190.000    9.609e+01    8.596e-06   0.00000    9.785e-01    1.242e-02   10_10_d20
8   0.959    1.166e-02    6.962e-04   0.001     19.282   4703.253   1097.267   1762.61835     -0.954   1782.426   189.991   190.000    9.292e+01    1.762e-05   0.00000    9.999e-01    1.078e-02   10_10_f20r
9   1.061    7.765e-03    4.861e-04   0.000     19.822   4703.230   1161.130   1822.75265     -0.184   1849.845   209.084   210.000    9.420e+01    9.952e-06   0.00000    9.507e-01    8.956e-03   10_11_f00
9   1.061    7.765e-03    4.861e-04   0.000     19.761   4703.238   1160.634   1819.16518     -0.757   1849.273   209.149   210.000    9.503e+01    1.039e-05   0.00000    9.976e-01    7.719e-03   10_11_f10r
9   1.061    7.765e-03    4.861e-04   0.000     21.767   4703.230   1336.183   2010.87274     -0.742   2044.050   209.718   210.000    9.616e+01    5.566e-06   0.00000    9.906e-01    7.852e-03   10_11_d20
9   1.061    7.765e-03    4.861e-04   0.000     19.333   4703.244   1113.256   1773.03752     -0.951   1795.790   209.944   210.000    9.286e+01    1.211e-05   0.00000    1.009e+00    7.342e-03   10_11_f20r
10   1.162    5.649e-03    3.751e-04   0.000     19.786   4703.238   1172.039   1826.08851     -0.208   1857.007   228.992   230.000    9.421e+01    5.682e-06   0.00000    9.683e-01    4.971e-03   10_12_f00
10   1.162    5.649e-03    3.751e-04   0.000     19.710   4703.239   1170.693   1821.34208     -0.730   1855.470   229.102   230.000    9.502e+01    7.605e-06   0.00000    1.010e+00    5.481e-03   10_12_f10r
10   1.162    5.649e-03    3.751e-04   0.000     19.391   4703.235   1130.605   1784.55122     -0.951   1810.268   229.726   230.000    9.277e+01    9.302e-06   0.00000    1.010e+00    5.602e-03   10_12_f20r
10   1.162    5.649e-03    3.751e-04   0.000     21.748   4703.255   1350.352   2016.98500     -0.736   2054.584   229.875   230.000    9.621e+01    4.326e-06   0.00000    9.901e-01    5.940e-03   10_12_d20
11   1.264    3.449e-03    2.592e-04   0.000     19.756   4703.231   1183.725   1830.24188     -0.232   1864.692   248.579   250.000    9.413e+01    5.863e-06   0.00000    9.741e-01    4.988e-03   10_13_f00
11   1.264    3.449e-03    2.592e-04   0.000     19.665   4703.254   1180.851   1823.96257     -0.707   1861.304   249.173   250.000    9.477e+01    4.907e-06   0.00000    1.010e+00    3.435e-03   10_13_f10r
11   1.264    3.449e-03    2.592e-04   0.000     19.442   4703.230   1148.348   1795.92593     -0.951   1824.674   249.715   250.000    9.267e+01    5.672e-06   0.00000    1.011e+00    3.384e-03   10_13_f20r
11   1.264    3.449e-03    2.592e-04   0.000     21.696   4703.232   1362.553   2020.54035     -0.721   2062.580   249.791   250.000    9.621e+01    2.568e-06   0.00000    9.990e-01    3.410e-03   10_13_d20
12   1.365    2.821e-03    2.272e-04   0.000     19.743   4703.222   1196.849   1836.10816     -0.260   1873.544   268.236   270.000    9.390e+01    3.051e-06   0.00000    9.847e-01    2.530e-03   10_14_f00
12   1.365    2.821e-03    2.272e-04   0.000     19.622   4703.244   1190.936   1826.72045     -0.687   1866.723   268.903   270.000    9.440e+01    4.817e-06   0.00000    1.011e+00    3.277e-03   10_14_f10r
12   1.365    2.821e-03    2.272e-04   0.000     19.468   4703.262   1164.810   1805.45365     -0.949   1837.216   269.615   270.000    9.253e+01    4.397e-06   0.00000    1.008e+00    2.580e-03   10_14_f20r
12   1.365    2.821e-03    2.272e-04   0.000     21.625   4703.254   1374.157   2022.96765     -0.711   2069.461   269.821   270.000    9.618e+01    2.327e-06   0.00000    1.001e+00    2.967e-03   10_14_d20
13   1.466    1.877e-03    1.812e-04   0.000     19.612   4703.250   1200.759   1831.13115     -0.670   1871.487   288.476   290.000    9.359e+01    2.125e-06   0.00000    1.014e+00    1.420e-03   10_15_f10r
13   1.466    1.877e-03    1.812e-04   0.000     19.477   4703.232   1179.463   1813.24090     -0.946   1847.353   289.327   290.000    9.225e+01    3.767e-06   0.00000    1.014e+00    2.163e-03   10_15_f20r
13   1.466    1.877e-03    1.812e-04   0.000     21.504   4703.245   1382.179   2021.12920     -0.694   2071.997   289.834   290.000    9.609e+01    1.472e-06   0.00000    1.006e+00    1.780e-03   10_15_d20
14   1.570    1.559e-03    1.481e-04   0.000     19.608   4703.247   1210.348   1835.81439     -0.647   1875.484   308.347   310.000    9.264e+01    4.959e-06   0.00000    1.012e+00    3.266e-03   10_16_f10r
14   1.570    1.559e-03    1.481e-04   0.000     19.473   4703.238   1192.434   1819.60045     -0.939   1855.167   309.104   310.000    9.179e+01    3.177e-06   0.00000    1.011e+00    1.780e-03   10_16_f20r
14   1.570    1.559e-03    1.481e-04   0.000     21.388   4703.231   1392.180   2020.67368     -0.686   2076.350   309.689   310.000    9.606e+01    1.392e-06   0.00000    1.013e+00    1.594e-03   10_16_d20
14   1.570    1.559e-03    1.481e-04   0.000     20.281   4703.253   1268.995   1900.82022     -0.977   1940.045   310.633   310.000    9.263e+01    1.845e-06   0.00000    1.008e+00    1.329e-03   10_16_d40
15   1.671    1.535e-03    1.462e-04   0.000     19.464   4703.241   1204.913   1825.50982     -0.935   1862.172   328.482   330.000    9.130e+01    2.646e-06   0.00000    1.008e+00    1.444e-03   10_17_f20r
15   1.671    1.535e-03    1.462e-04   0.000     21.286   4703.223   1404.916   2022.46647     -0.689   2083.343   329.447   330.000    9.609e+01    1.728e-06   0.00000    1.011e+00    1.875e-03   10_17_d20
15   1.671    1.535e-03    1.462e-04   0.000     20.236   4703.241   1281.465   1904.95154     -0.974   1946.814   330.375   330.000    9.237e+01    2.025e-06   0.00000    1.013e+00    1.403e-03   10_17_d40
16   1.771    8.235e-04    9.391e-05   0.000     19.441   4703.248   1216.530   1830.27376     -0.924   1867.906   347.663   350.000    9.082e+01    2.683e-07   0.00000    1.010e+00    1.424e-04   10_18_f20r
16   1.771    8.235e-04    9.391e-05   0.000     21.171   4703.254   1419.640   2024.87984     -0.700   2091.988   349.572   350.000    9.625e+01    1.206e-06   0.00000    1.013e+00    1.230e-03   10_18_d20
16   1.771    8.235e-04    9.391e-05   0.000     20.180   4703.250   1294.889   1909.15326     -0.972   1954.248   350.127   350.000    9.221e+01    1.544e-06   0.00000    1.011e+00    1.024e-03   10_18_d40
16   1.771    8.235e-04    9.391e-05   0.000     22.953   4703.240   1599.299   2206.66989     -0.892   2286.928   351.008   350.000    9.882e+01    7.169e-07   0.00000    1.004e+00    1.138e-03   10_18_c40
17   1.875    1.033e-03    1.010e-04   0.000     21.042   4703.236   1434.839   2027.03931     -0.712   2100.966   369.178   370.000    9.648e+01    1.228e-06   0.00000    1.009e+00    1.170e-03   10_19_d20
17   1.875    1.033e-03    1.010e-04   0.000     20.140   4703.259   1310.404   1915.36726     -0.972   1963.566   370.000   370.000    9.202e+01    1.759e-06   0.00000    1.011e+00    1.122e-03   10_19_d40
17   1.875    1.033e-03    1.010e-04   0.000     22.949   4703.230   1620.848   2218.53237     -0.893   2302.565   370.742   370.000    9.848e+01    5.424e-07   0.00000    1.007e+00    8.360e-04   10_19_c40
18   1.976    6.854e-04    7.367e-05   0.000     20.877   4703.241   1449.509   2027.41062     -0.729   2108.898   389.022   390.000    9.676e+01    1.030e-06   0.00000    1.010e+00    9.052e-04   10_20_d20
18   1.976    6.854e-04    7.367e-05   0.000     20.112   4703.233   1327.573   1923.21318     -0.973   1974.356   389.819   390.000    9.181e+01    1.103e-06   0.00000    1.012e+00    6.794e-04   10_20_d40
18   1.976    6.854e-04    7.367e-05   0.000     22.934   4703.256   1643.484   2230.72534     -0.896   2318.932   390.640   390.000    9.820e+01    4.424e-07   0.00000    1.007e+00    6.591e-04   10_20_c40
19   2.077    4.678e-04    5.702e-05   0.000     20.087   4703.246   1346.182   1932.09883     -0.974   1986.280   409.822   410.000    9.160e+01    7.025e-07   0.00000    1.011e+00    4.179e-04   10_21_d40
19   2.077    4.678e-04    5.702e-05   0.000     22.906   4703.258   1666.367   2242.62184     -0.905   2335.263   410.369   410.000    9.799e+01    3.738e-07   0.00000    1.007e+00    5.346e-04   10_21_c40
20   2.179    3.985e-04    4.957e-05   0.000     20.076   4703.239   1365.595   1942.30636     -0.975   1998.826   429.592   430.000    9.131e+01    1.079e-06   0.00000    1.011e+00    6.233e-04   10_22_d40
20   2.179    3.985e-04    4.957e-05   0.000     22.846   4703.268   1688.309   2252.83264     -0.911   2350.109   430.352   430.000    9.778e+01    2.369e-07   0.00000    1.009e+00    3.226e-04   10_22_c40
21   2.280    3.971e-04    4.820e-05   0.000     20.079   4703.234   1386.629   1954.21569     -0.977   2012.900   449.155   450.000    9.101e+01    1.053e-06   0.00000    1.012e+00    5.925e-04   10_23_d40
21   2.280    3.971e-04    4.820e-05   0.000     22.739   4703.247   1707.722   2259.71698     -0.917   2361.942   450.198   450.000    9.762e+01    2.746e-07   0.00000    1.010e+00    3.512e-04   10_23_c40
22   2.381    2.148e-04    3.349e-05   0.000     20.090   4703.246   1409.696   1967.82068     -0.980   2028.860   468.729   470.000    9.075e+01    8.316e-07   0.00000    1.010e+00    4.574e-04   10_24_d40
22   2.381    2.148e-04    3.349e-05   0.000     22.609   4703.246   1726.738   2265.69497     -0.924   2373.008   470.044   470.000    9.747e+01    1.620e-07   0.00000    1.011e+00    1.932e-04   10_24_c40
23   2.481    2.049e-04    3.542e-05   0.000     22.397   4703.256   1740.674   2265.40977     -0.927   2378.350   489.757   490.000    9.737e+01    1.883e-07   0.00000    1.012e+00    2.049e-04   10_25_c40
24   2.582    1.736e-04    3.324e-05   0.000     22.117   4703.284   1751.407   2260.66481     -0.929   2379.889   509.568   510.000    9.732e+01    1.782e-07   0.00000    1.013e+00    1.736e-04   10_26_c40
25   2.682    1.074e-04    2.843e-05   0.000     21.828   4703.238   1762.848   2256.22572     -0.931   2381.964   529.227   530.000    9.729e+01    1.237e-07   0.00000    1.011e+00    1.074e-04   10_27_c40
26   2.779    1.080e-04    3.872e-05   0.000     21.645   4703.242   1773.561   2255.80767     -0.928   2383.243   548.369   550.000    9.674e+01    1.349e-07   0.00000    1.010e+00    1.080e-04   10_28_c40
27   2.876    4.140e-05    4.148e-05   0.000     21.572   4703.246   1779.670   2256.88850     -0.911   2379.254   567.603   570.000    9.549e+01    5.377e-08   0.00000    1.008e+00    4.140e-05   10_29_c40


==> anc/numerical_results/pm_distribution_results_q3_105.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 105.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.137    5.763e+00    4.600e-01   0.460     27.097   5008.410   1867.575   2634.57927     -0.080   2641.519    27.914    20.000    1.041e+02    5.582e-04   0.00004    1.006e+00    5.763e+00   11_1_f00b
1   0.293    1.559e+00    1.095e-01   0.188     27.013   5008.410   1877.574   2635.64509     -0.192   2650.693    57.645    60.000    1.045e+02    1.714e-04   0.00001    1.104e+00    1.712e+00   11_2_f00b
1   0.293    1.559e+00    1.095e-01   0.188     26.436   5008.480   1829.269   2583.84113     -0.808   2599.280    59.376    60.000    1.044e+02    1.627e-04   0.00002    1.144e+00    1.352e+00   11_2_f10r
2   0.493    2.844e-01    1.769e-02   0.022     27.011   5008.410   1902.932   2648.43678     -0.417   2674.310    95.585   100.000    1.047e+02    3.329e-05   0.00000    1.096e+00    3.188e-01   11_3_f00b
2   0.493    2.844e-01    1.769e-02   0.022     26.535   5008.480   1861.619   2604.99755     -0.865   2630.330    97.056   100.000    1.041e+02    3.198e-05   0.00000    1.087e+00    2.590e-01   11_3_f10r
2   0.493    2.844e-01    1.769e-02   0.022     28.042   5008.500   1992.350   2741.58031     -0.877   2768.479    99.405   100.000    1.047e+02    2.354e-05   0.00000    1.107e+00    2.693e-01   11_3_e20
3   0.705    5.942e-02    3.682e-03   0.005     26.973   5008.410   1930.775   2661.08396     -0.518   2698.738   134.878   140.000    1.048e+02    7.724e-06   0.00000    1.045e+00    7.005e-02   11_4_f00b
3   0.705    5.942e-02    3.682e-03   0.005     26.673   5008.480   1901.338   2631.95902     -0.901   2667.314   136.451   140.000    1.036e+02    5.675e-06   0.00000    1.052e+00    4.496e-02   11_4_f10r
3   0.705    5.942e-02    3.682e-03   0.005     27.920   5008.500   2012.327   2746.41766     -0.881   2784.407   138.347   140.000    1.046e+02    6.056e-06   0.00000    1.063e+00    6.411e-02   11_4_e20
3   0.705    5.942e-02    3.682e-03   0.005     29.602   5008.550   2168.627   2901.02410     -0.721   2947.831   145.001   140.000    1.075e+02    3.531e-06   0.00000    1.040e+00    5.460e-02   11_4_d20
4   0.903    2.107e-02    1.363e-03   0.002     26.904   5008.410   1955.809   2671.08005     -0.529   2718.675   173.178   180.000    1.042e+02    2.899e-06   0.00000    1.035e+00    2.489e-02   11_5_f00b
4   0.903    2.107e-02    1.363e-03   0.002     26.782   5008.480   1939.482   2656.92877     -0.921   2701.073   174.858   180.000    1.028e+02    4.041e-06   0.00000    1.036e+00    3.107e-02   11_5_f10r
4   0.903    2.107e-02    1.363e-03   0.002     27.850   5008.500   2041.313   2758.55265     -0.896   2808.052   177.934   180.000    1.044e+02    1.930e-06   0.00000    1.042e+00    1.902e-02   11_5_e20
4   0.903    2.107e-02    1.363e-03   0.002     29.557   5008.550   2194.456   2912.72729     -0.744   2968.654   180.091   180.000    1.064e+02    1.557e-06   0.00000    1.041e+00    2.275e-02   11_5_d20
5   1.105    7.125e-03    5.194e-04   0.001     26.876   5008.410   1974.298   2679.64747     -0.498   2730.538   209.619   220.000    1.019e+02    6.323e-07   0.00000    1.019e+00    5.236e-03   11_6_f00b
5   1.105    7.125e-03    5.194e-04   0.001     26.825   5008.480   1967.948   2673.98755     -0.925   2723.596   210.597   220.000    1.014e+02    9.761e-07   0.00000    1.016e+00    7.199e-03   11_6_f10r
5   1.105    7.125e-03    5.194e-04   0.001     27.807   5008.500   2076.855   2775.68472     -0.914   2836.869   217.724   220.000    1.042e+02    7.848e-07   0.00000    1.029e+00    7.206e-03   11_6_e20
5   1.105    7.125e-03    5.194e-04   0.001     29.528   5008.550   2232.355   2931.80750     -0.769   2999.892   219.076   220.000    1.061e+02    5.154e-07   0.00000    1.028e+00    7.067e-03   11_6_d20
6   1.306    4.226e-03    3.328e-04   0.000     27.817   5008.500   2115.845   2797.34783     -0.927   2867.848   256.785   260.000    1.034e+02    5.093e-07   0.00000    1.022e+00    4.405e-03   11_7_e20
6   1.306    4.226e-03    3.328e-04   0.000     29.459   5008.550   2271.979   2950.62960     -0.800   3031.200   258.576   260.000    1.058e+02    3.231e-07   0.00000    1.024e+00    4.092e-03   11_7_d20
7   1.503    2.106e-03    2.314e-04   0.000     27.822   5008.500   2150.400   2816.70489     -0.933   2893.095   294.281   300.000    1.022e+02    2.748e-07   0.00000    1.010e+00    2.240e-03   11_8_e20
7   1.503    2.106e-03    2.314e-04   0.000     29.225   5008.550   2303.129   2958.70901     -0.819   3052.211   297.599   300.000    1.056e+02    1.823e-07   0.00000    1.016e+00    2.056e-03   11_8_d20
8   1.695    1.188e-03    2.632e-04   0.000     28.969   5008.550   2327.016   2962.38966     -0.815   3064.856   334.603   340.000    1.048e+02    1.179e-07   0.00000    1.005e+00    1.188e-03   11_9_d20


==> anc/numerical_results/pm_distribution_results_q3_115.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 115.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.137    5.912e+00    4.762e-01   0.476     27.024   5008.410   1869.203   2631.95449     -0.091   2643.256    27.607    20.000    1.139e+02    5.824e-04   0.00004    1.073e+00    5.912e+00   12_1_f00b
1   0.286    1.743e+00    1.446e-01   0.145     26.894   5008.410   1883.652   2633.16001     -0.290   2657.180    57.015    60.000    1.144e+02    1.804e-04   0.00001    1.139e+00    1.743e+00   12_2_f00b
2   0.481    3.484e-01    3.053e-02   0.031     26.873   5008.410   1918.713   2650.22650     -0.619   2691.079    95.120   100.000    1.145e+02    3.831e-05   0.00000    1.104e+00    3.484e-01   12_3_f00b
3   0.701    6.799e-02    4.398e-03   0.005     26.853   5008.410   1954.220   2667.93768     -0.747   2723.957   132.119   140.000    1.138e+02    9.692e-06   0.00000    1.067e+00    8.302e-02   12_4_f00b
3   0.701    6.799e-02    4.398e-03   0.005     27.503   5008.500   2014.771   2729.17497     -0.919   2787.196   136.973   140.000    1.138e+02    6.858e-06   0.00000    1.070e+00    6.613e-02   12_4_e20
3   0.701    6.799e-02    4.398e-03   0.005     29.492   5008.550   2189.708   2907.51128     -0.791   2970.648   140.544   140.000    1.155e+02    4.352e-06   0.00000    1.044e+00    6.554e-02   12_4_d20
4   0.902    2.229e-02    1.603e-03   0.002     27.414   5008.500   2049.710   2744.00608     -0.939   2817.316   175.820   180.000    1.130e+02    2.643e-06   0.00000    1.045e+00    2.357e-02   12_5_e20
4   0.902    2.229e-02    1.603e-03   0.002     29.281   5008.550   2218.890   2914.44115     -0.835   2994.512   178.852   180.000    1.150e+02    1.604e-06   0.00000    1.032e+00    2.181e-02   12_5_d20
5   1.104    8.503e-03    7.439e-04   0.001     29.071   5008.550   2253.743   2925.04466     -0.870   3022.559   217.957   220.000    1.147e+02    6.973e-07   0.00000    1.019e+00    8.503e-03   12_6_d20
6   1.300    3.731e-03    4.086e-04   0.000     28.864   5008.550   2291.158   2937.86663     -0.898   3051.813   256.617   260.000    1.141e+02    3.424e-07   0.00000    1.010e+00    3.731e-03   12_7_d20
7   1.483    2.770e-03    5.124e-04   0.001     28.757   5008.550   2325.302   2953.30754     -0.914   3076.940   292.685   300.000    1.124e+02    2.777e-07   0.00000    1.009e+00    2.770e-03   12_8_d20


==> anc/numerical_results/pm_distribution_results_q3_125.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 125.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.135    5.900e+00    4.835e-01   0.483     26.967   5008.410   1871.297   2630.28881     -0.110   2645.491    27.183    20.000    1.238e+02    5.892e-04   0.00004    1.051e+00    5.900e+00   13_1_f00b
1   0.282    1.693e+00    1.455e-01   0.145     26.806   5008.410   1890.452   2632.49519     -0.357   2664.454    56.023    60.000    1.243e+02    1.792e-04   0.00001    1.087e+00    1.693e+00   13_2_f00b
2   0.506    2.681e-01    1.955e-02   0.049     26.806   5008.410   1935.516   2655.92348     -0.735   2709.118    92.742   100.000    1.242e+02    3.884e-05   0.00000    1.063e+00    3.465e-01   13_3_f00b
2   0.506    2.681e-01    1.955e-02   0.049     29.521   5008.550   2176.809   2901.89764     -0.776   2962.236   102.509   100.000    1.252e+02    1.496e-05   0.00000    1.069e+00    2.388e-01   13_3_d20
3   0.702    6.928e-02    5.810e-03   0.006     29.187   5008.550   2199.223   2899.95159     -0.841   2980.918   138.644   140.000    1.246e+02    4.897e-06   0.00000    1.032e+00    6.928e-02   13_4_d20
4   0.896    2.112e-02    1.906e-03   0.002     28.804   5008.550   2224.940   2898.34023     -0.882   3001.236   176.884   180.000    1.242e+02    1.716e-06   0.00000    1.024e+00    2.112e-02   13_5_d20
5   1.088    7.678e-03    9.885e-04   0.001     28.571   5008.550   2263.806   2910.85094     -0.920   3033.864   214.681   220.000    1.232e+02    6.999e-07   0.00000    1.029e+00    7.678e-03   13_6_d20


==> anc/numerical_results/pm_distribution_results_q3_135.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 135.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.135    6.221e+00    5.213e-01   0.521     26.908   5008.410   1872.556   2628.17588     -0.116   2646.839    26.749    20.000    1.340e+02    6.296e-04   0.00005    1.039e+00    6.221e+00   14_1_f00b
1   0.275    1.792e+00    1.591e-01   0.159     26.741   5008.410   1896.250   2632.45692     -0.396   2670.703    54.373    60.000    1.343e+02    1.923e-04   0.00002    1.113e+00    1.792e+00   14_2_f00b
2   0.496    2.762e-01    2.241e-02   0.040     26.772   5008.410   1947.606   2660.76272     -0.825   2722.393    87.965   100.000    1.338e+02    4.101e-05   0.00001    1.052e+00    3.649e-01   14_3_f00b
2   0.496    2.762e-01    2.241e-02   0.040     29.323   5008.550   2179.791   2895.17544     -0.818   2965.721    99.316   100.000    1.346e+02    1.684e-05   0.00000    1.059e+00    2.598e-01   14_3_d20
3   0.691    7.523e-02    6.858e-03   0.007     28.741   5008.550   2192.797   2878.05266     -0.872   2974.536   136.299   140.000    1.341e+02    5.787e-06   0.00000    1.044e+00    7.523e-02   14_4_d20
4   0.877    2.736e-02    3.724e-03   0.004     28.368   5008.550   2223.667   2880.04178     -0.925   3000.670   172.875   180.000    1.330e+02    2.415e-06   0.00000    1.031e+00    2.736e-02   14_5_d20


==> anc/numerical_results/pm_distribution_results_q3_145.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 145.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.134    6.503e+00    5.587e-01   0.559     26.864   5008.410   1873.801   2626.72044     -0.089   2648.165    26.596    20.000    1.436e+02    6.642e-04   0.00005    1.084e+00    6.503e+00   15_1_f00b
1   0.264    1.900e+00    1.783e-01   0.178     26.685   5008.410   1898.810   2631.17092     -0.383   2673.565    51.887    60.000    1.445e+02    2.055e-04   0.00002    1.100e+00    1.900e+00   15_2_f00b


==> anc/numerical_results/pm_distribution_results_q3_15.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 15.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.734    5.044e-02    4.925e-03   0.005     24.945   5008.590   1463.362   2335.45609     -0.617   2196.237   145.138   140.000    1.591e+01    8.971e-06   0.00000    1.047e+00    5.044e-02   2_4_h20
1   0.908    1.782e-02    1.456e-03   0.002     25.135   5008.590   1439.604   2336.15846     -0.290   2164.013   179.463   180.000    1.578e+01    2.909e-06   0.00000    1.051e+00    1.715e-02   2_5_h20
1   0.908    1.782e-02    1.456e-03   0.002     26.153   5008.480   1525.158   2428.65110     -0.839   2256.912   179.682   180.000    1.647e+01    3.020e-06   0.00000    1.072e+00    2.233e-02   2_5_g20
2   1.097    6.194e-03    5.964e-04   0.001     26.614   5008.480   1528.152   2455.40109     -0.776   2253.095   211.657   220.000    1.635e+01    9.738e-07   0.00000    1.025e+00    7.923e-03   2_6_g20
2   1.097    6.194e-03    5.964e-04   0.001     25.589   5008.590   1436.971   2360.97641     -0.107   2152.643   217.206   220.000    1.567e+01    9.188e-07   0.00000    1.041e+00    6.045e-03   2_6_h20
3   1.293    2.648e-03    3.816e-04   0.000     25.940   5008.590   1427.820   2377.47189      0.138   2132.477   255.426   260.000    1.554e+01    3.680e-07   0.00000    1.030e+00    2.648e-03   2_7_h20
4   1.482    1.105e-03    3.582e-04   0.000     26.151   5008.590   1411.954   2383.61664      0.393   2103.795   292.441   300.000    1.584e+01    1.446e-07   0.00000    1.020e+00    1.105e-03   2_8_h20
5   1.745    5.594e-04    1.097e-04   0.000     24.069   5008.440   1203.388   2182.20726     -0.897   1854.440   344.430   340.000    1.645e+01    1.545e-07   0.00000    1.017e+00    5.594e-04   2_9_j40
6   1.925    2.143e-04    4.008e-05   0.000     24.331   5008.440   1199.217   2197.07576     -0.838   1835.404   380.013   380.000    1.628e+01    5.644e-08   0.00000    1.015e+00    2.143e-04   2_10_j40
7   2.121    1.223e-04    2.656e-05   0.000     24.826   5008.440   1213.748   2232.93221     -0.823   1834.703   418.758   420.000    1.627e+01    2.908e-08   0.00000    1.015e+00    1.223e-04   2_11_j40
8   2.317    1.053e-04    2.631e-05   0.000     25.247   5008.440   1223.522   2262.44848     -0.800   1827.343   457.392   460.000    1.608e+01    2.305e-08   0.00000    1.012e+00    1.053e-04   2_12_j40
9   2.515    8.986e-05    3.064e-05   0.000     25.485   5008.440   1222.701   2276.99541     -0.741   1807.755   494.109   500.000    1.620e+01    2.087e-08   0.00000    1.009e+00    9.903e-05   2_13_j40
9   2.515    8.986e-05    3.064e-05   0.000     24.805   5008.420   1176.506   2219.35182     -0.959   1752.300   500.226   500.000    1.853e+01    1.947e-08   0.00000    1.008e+00    7.272e-05   2_13_j50
10   2.730    1.066e-04    5.370e-05   0.000     25.288   5008.420   1195.906   2256.05510     -0.954   1753.223   538.645   540.000    1.840e+01    2.589e-08   0.00000    1.006e+00    1.066e-04   2_14_j50


==> anc/numerical_results/pm_distribution_results_q3_25.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 25.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.283    1.660e+00    1.260e-01   0.233     27.767   5008.410   1831.388   2649.22261      0.315   2601.936    53.026    60.000    2.664e+01    1.627e-04   0.00002    1.093e+00    1.977e+00   3_2_f00b
0   0.283    1.660e+00    1.260e-01   0.233     27.464   5008.480   1799.432   2619.27678     -0.215   2567.673    57.304    60.000    2.550e+01    1.350e-04   0.00001    1.153e+00    1.503e+00   3_2_f10r
1   0.732    4.935e-02    4.396e-03   0.004     24.979   5008.590   1480.071   2344.51172     -0.743   2214.464   144.725   140.000    2.524e+01    8.921e-06   0.00000    1.039e+00    4.935e-02   3_4_h20
2   0.906    1.882e-02    1.342e-03   0.001     25.162   5008.590   1458.909   2345.72604     -0.481   2185.145   178.939   180.000    2.520e+01    3.232e-06   0.00000    1.053e+00    1.871e-02   3_5_h20
2   0.906    1.882e-02    1.342e-03   0.001     26.062   5008.480   1535.294   2427.87545     -0.837   2267.966   179.285   180.000    2.591e+01    2.700e-06   0.00000    1.062e+00    1.903e-02   3_5_g20
3   1.097    7.246e-03    5.961e-04   0.001     26.547   5008.480   1539.866   2456.50194     -0.791   2264.879   215.410   220.000    2.601e+01    9.353e-07   0.00000    1.035e+00    7.249e-03   3_6_g20
3   1.097    7.246e-03    5.961e-04   0.001     25.479   5008.590   1447.594   2358.95448     -0.202   2164.219   217.232   220.000    2.511e+01    1.145e-06   0.00000    1.042e+00    7.245e-03   3_6_h20
4   1.296    3.072e-03    4.057e-04   0.000     25.821   5008.590   1441.551   2376.02466     -0.029   2147.305   256.001   260.000    2.527e+01    4.441e-07   0.00000    1.030e+00    3.072e-03   3_7_h20
5   1.495    1.247e-03    3.140e-04   0.000     26.044   5008.590   1428.644   2383.76976      0.122   2121.142   295.240   300.000    2.552e+01    1.696e-07   0.00000    1.022e+00    1.247e-03   3_8_h20
6   1.735    4.051e-04    6.273e-05   0.000     26.226   5008.590   1420.721   2391.30287      0.183   2099.766   331.918   340.000    2.659e+01    3.240e-08   0.00000    1.005e+00    2.486e-04   3_9_h20
6   1.735    4.051e-04    6.273e-05   0.000     24.813   5008.440   1303.686   2263.94279     -0.959   1967.050   342.170   340.000    2.758e+01    9.289e-08   0.00000    1.023e+00    3.917e-04   3_9_i40
6   1.735    4.051e-04    6.273e-05   0.000     24.170   5008.440   1239.476   2201.34904     -0.896   1895.155   343.497   340.000    2.485e+01    1.175e-07   0.00000    1.013e+00    4.227e-04   3_9_j40
7   1.924    2.851e-04    3.583e-05   0.000     24.391   5008.440   1234.748   2213.23712     -0.820   1875.378   379.633   380.000    2.480e+01    7.974e-08   0.00000    1.018e+00    2.990e-04   3_10_j40
7   1.924    2.851e-04    3.583e-05   0.000     25.372   5008.440   1323.485   2304.75383     -0.949   1973.756   380.471   380.000    2.712e+01    5.275e-08   0.00000    1.017e+00    2.502e-04   3_10_i40
8   2.129    1.596e-04    2.116e-05   0.000     25.808   5008.440   1338.570   2336.30506     -0.934   1974.553   417.236   420.000    2.723e+01    2.460e-08   0.00000    1.010e+00    1.268e-04   3_11_i40
8   2.129    1.596e-04    2.116e-05   0.000     24.733   5008.440   1239.790   2236.06915     -0.737   1863.978   418.597   420.000    2.470e+01    4.524e-08   0.00000    1.014e+00    1.831e-04   3_11_j40
8   2.129    1.596e-04    2.116e-05   0.000     23.922   5008.420   1176.841   2163.78452     -0.963   1789.184   427.316   420.000    2.591e+01    4.897e-08   0.00000    1.002e+00    1.483e-04   3_11_j50
9   2.328    1.089e-04    1.504e-05   0.000     25.998   5008.440   1343.988   2349.58308     -0.910   1964.597   451.568   460.000    2.850e+01    1.969e-08   0.00000    1.004e+00    1.035e-04   3_12_i40
9   2.328    1.089e-04    1.504e-05   0.000     25.110   5008.440   1250.509   2263.02322     -0.678   1857.598   457.455   460.000    2.478e+01    3.156e-08   0.00000    1.009e+00    1.387e-04   3_12_j40
9   2.328    1.089e-04    1.504e-05   0.000     24.189   5008.420   1184.045   2182.97220     -0.940   1780.958   461.206   460.000    2.623e+01    3.053e-08   0.00000    1.008e+00    9.702e-05   3_12_j50
10   2.530    5.456e-05    9.927e-06   0.000     25.333   5008.440   1252.985   2277.59880     -0.588   1840.545   496.523   500.000    2.521e+01    2.065e-08   0.00000    1.006e+00    9.533e-05   3_13_j40
10   2.530    5.456e-05    9.927e-06   0.000     24.620   5008.420   1203.011   2216.41342     -0.928   1782.606   499.666   500.000    2.637e+01    1.438e-08   0.00000    1.009e+00    4.997e-05   3_13_j50
11   2.728    4.999e-05    9.550e-06   0.000     25.503   5008.440   1253.738   2288.35482     -0.514   1820.632   534.921   540.000    2.559e+01    1.078e-08   0.00000    1.001e+00    5.161e-05   3_14_j40
11   2.728    4.999e-05    9.550e-06   0.000     25.087   5008.420   1224.526   2252.80260     -0.921   1785.633   538.619   540.000    2.624e+01    1.301e-08   0.00000    1.007e+00    4.987e-05   3_14_j50


==> anc/numerical_results/pm_distribution_results_q3_35.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 35.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.133    6.757e+00    5.959e-01   0.596     27.577   5008.410   1857.809   2652.72525      0.066   2631.170    27.344    20.000    3.779e+01    5.837e-04   0.00005    1.054e+00    6.757e+00   4_1_f00b
1   0.288    1.542e+00    1.104e-01   0.222     27.747   5008.410   1836.215   2650.57920      0.333   2606.980    54.447    60.000    3.644e+01    1.538e-04   0.00001    1.082e+00    1.869e+00   4_2_f00b
1   0.288    1.542e+00    1.104e-01   0.222     27.407   5008.480   1802.396   2617.85183     -0.338   2570.779    58.063    60.000    3.546e+01    1.287e-04   0.00001    1.127e+00    1.403e+00   4_2_f10r
2   0.454    4.097e-01    3.883e-02   0.039     27.810   5008.410   1800.185   2636.75544      0.728   2565.922    88.338   100.000    3.612e+01    3.329e-05   0.00000    1.040e+00    4.226e-01   4_3_f00b
2   0.454    4.097e-01    3.883e-02   0.039     27.718   5008.480   1789.714   2627.36732     -0.241   2554.606    89.969   100.000    3.545e+01    3.464e-05   0.00000    1.061e+00    4.030e-01   4_3_f10r
3   0.736    5.170e-02    3.790e-03   0.004     25.325   5008.480   1531.470   2385.94293     -0.886   2270.353   143.677   140.000    3.540e+01    8.959e-06   0.00000    1.053e+00    5.262e-02   4_4_g20
3   0.736    5.170e-02    3.790e-03   0.004     24.963   5008.590   1494.672   2349.98822     -0.780   2229.909   147.150   140.000    3.426e+01    9.420e-06   0.00000    1.039e+00    5.078e-02   4_4_h20
4   0.904    1.672e-02    1.148e-03   0.001     25.110   5008.590   1479.359   2351.47557     -0.579   2207.549   178.121   180.000    3.480e+01    2.825e-06   0.00000    1.047e+00    1.577e-02   4_5_h20
4   0.904    1.672e-02    1.148e-03   0.001     25.879   5008.480   1545.202   2422.08061     -0.846   2278.709   179.167   180.000    3.556e+01    2.725e-06   0.00000    1.058e+00    1.790e-02   4_5_g20
5   1.100    6.697e-03    5.215e-04   0.001     26.403   5008.480   1556.867   2455.68360     -0.814   2282.906   216.916   220.000    3.564e+01    9.997e-07   0.00000    1.033e+00    7.265e-03   4_6_g20
5   1.100    6.697e-03    5.215e-04   0.001     25.296   5008.590   1461.168   2354.24001     -0.270   2178.839   217.913   220.000    3.479e+01    1.041e-06   0.00000    1.030e+00    6.203e-03   4_6_h20
6   1.295    2.364e-03    2.822e-04   0.000     26.657   5008.480   1551.783   2467.48100     -0.728   2267.874   253.230   260.000    3.613e+01    3.184e-07   0.00000    1.022e+00    2.415e-03   4_7_g20
6   1.295    2.364e-03    2.822e-04   0.000     25.557   5008.590   1453.706   2365.88546     -0.120   2160.210   257.228   260.000    3.500e+01    3.647e-07   0.00000    1.028e+00    2.335e-03   4_7_h20
7   1.502    1.106e-03    2.576e-04   0.000     25.850   5008.590   1452.420   2381.98807     -0.046   2146.654   296.647   300.000    3.527e+01    1.609e-07   0.00000    1.020e+00    1.106e-03   4_8_h20
8   1.734    4.983e-04    6.384e-05   0.000     26.054   5008.590   1447.437   2391.70076      0.019   2127.528   335.924   340.000    3.559e+01    9.603e-08   0.00000    1.017e+00    6.938e-04   4_9_h20
8   1.734    4.983e-04    6.384e-05   0.000     24.592   5008.440   1324.625   2258.71715     -0.950   1990.050   342.630   340.000    3.558e+01    1.262e-07   0.00000    1.012e+00    4.874e-04   4_9_i40
9   1.926    2.651e-04    3.023e-05   0.000     26.224   5008.590   1444.922   2400.42795      0.051   2109.984   374.198   380.000    3.618e+01    3.695e-08   0.00000    1.010e+00    2.769e-04   4_10_h20
9   1.926    2.651e-04    3.023e-05   0.000     25.012   5008.440   1342.742   2290.51007     -0.932   1995.161   380.218   380.000    3.593e+01    5.995e-08   0.00000    1.017e+00    2.511e-04   4_10_i40
9   1.926    2.651e-04    3.023e-05   0.000     24.252   5008.440   1262.735   2214.87780     -0.768   1906.222   380.589   380.000    3.282e+01    1.063e-07   0.00000    1.010e+00    3.788e-04   4_10_j40
10   2.127    1.537e-04    1.820e-05   0.000     25.484   5008.440   1365.036   2326.80529     -0.922   2002.961   419.139   420.000    3.601e+01    3.167e-08   0.00000    1.014e+00    1.456e-04   4_11_i40
10   2.127    1.537e-04    1.820e-05   0.000     24.411   5008.440   1264.014   2225.03981     -0.646   1890.801   419.166   420.000    3.373e+01    4.357e-08   0.00000    1.010e+00    1.620e-04   4_11_j40
10   2.127    1.537e-04    1.820e-05   0.000     24.041   5008.420   1227.137   2188.94806     -0.971   1845.004   429.001   420.000    3.320e+01    7.527e-08   0.00000    1.005e+00    2.291e-04   4_11_j50
11   2.328    1.104e-04    1.293e-05   0.000     25.828   5008.440   1380.776   2353.00105     -0.901   2002.501   457.365   460.000    3.625e+01    2.051e-08   0.00000    1.012e+00    1.004e-04   4_12_i40
11   2.328    1.104e-04    1.293e-05   0.000     24.629   5008.440   1268.192   2239.80621     -0.574   1877.125   457.989   460.000    3.390e+01    3.862e-08   0.00000    1.012e+00    1.512e-04   4_12_j40
11   2.328    1.104e-04    1.293e-05   0.000     24.197   5008.420   1234.048   2201.01106     -0.944   1836.673   462.444   460.000    3.414e+01    3.768e-08   0.00000    1.010e+00    1.168e-04   4_12_j50
12   2.523    7.472e-05    1.025e-05   0.000     26.022   5008.440   1390.776   2368.08772     -0.853   1994.925   494.670   500.000    3.693e+01    1.191e-08   0.00000    1.009e+00    6.029e-05   4_13_i40
12   2.523    7.472e-05    1.025e-05   0.000     24.968   5008.440   1280.285   2264.78621     -0.548   1871.172   496.452   500.000    3.353e+01    1.678e-08   0.00000    1.014e+00    7.083e-05   4_13_j40
12   2.523    7.472e-05    1.025e-05   0.000     24.432   5008.420   1244.371   2219.16150     -0.914   1829.348   499.418   500.000    3.446e+01    2.487e-08   0.00000    1.014e+00    8.055e-05   4_13_j50
13   2.726    5.480e-05    9.711e-06   0.000     26.114   5008.440   1398.377   2376.29536     -0.772   1982.438   534.022   540.000    3.793e+01    2.161e-08   0.00000    1.007e+00    1.116e-04   4_14_i40
13   2.726    5.480e-05    9.711e-06   0.000     25.382   5008.440   1296.700   2295.73779     -0.545   1869.153   534.341   540.000    3.280e+01    3.012e-08   0.00000    1.011e+00    1.389e-04   4_14_j40
13   2.726    5.480e-05    9.711e-06   0.000     24.776   5008.420   1260.628   2246.01666     -0.877   1826.509   538.277   540.000    3.427e+01    1.494e-08   0.00000    1.013e+00    5.231e-05   4_14_j50


==> anc/numerical_results/pm_distribution_results_q3_45.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 45.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.134    6.006e+00    5.144e-01   0.514     27.547   5008.410   1860.249   2652.47934      0.065   2633.753    27.598    20.000    4.705e+01    5.222e-04   0.00004    1.042e+00    6.006e+00   5_1_f00b
1   0.291    1.593e+00    1.084e-01   0.163     27.704   5008.410   1841.607   2651.02141      0.340   2612.629    55.746    60.000    4.603e+01    1.504e-04   0.00001    1.119e+00    1.817e+00   5_2_f00b
1   0.291    1.593e+00    1.084e-01   0.163     27.329   5008.480   1806.667   2616.04417     -0.451   2575.294    58.525    60.000    4.541e+01    1.406e-04   0.00001    1.150e+00    1.492e+00   5_2_f10r
2   0.472    3.145e-01    2.487e-02   0.025     27.779   5008.410   1810.462   2639.97589      0.671   2576.421    92.656   100.000    4.596e+01    2.450e-05   0.00000    1.078e+00    3.116e-01   5_3_f00b
2   0.472    3.145e-01    2.487e-02   0.025     27.668   5008.480   1799.723   2629.50314     -0.429   2564.899    93.513   100.000    4.556e+01    2.806e-05   0.00000    1.084e+00    3.163e-01   5_3_f10r
3   0.739    4.842e-02    4.660e-03   0.005     25.272   5008.480   1549.814   2391.21465     -0.907   2289.812   145.975   140.000    4.473e+01    8.540e-06   0.00000    1.049e+00    4.842e-02   5_4_g20
4   0.910    1.683e-02    1.187e-03   0.001     25.654   5008.480   1557.825   2415.40385     -0.862   2292.228   179.793   180.000    4.518e+01    2.749e-06   0.00000    1.052e+00    1.668e-02   5_5_g20
4   0.910    1.683e-02    1.187e-03   0.001     25.017   5008.590   1499.039   2354.85585     -0.634   2228.534   180.006   180.000    4.385e+01    3.215e-06   0.00000    1.050e+00    1.715e-02   5_5_h20
5   1.103    5.628e-03    4.503e-04   0.001     26.168   5008.480   1575.727   2450.96923     -0.832   2303.057   217.847   220.000    4.534e+01    8.947e-07   0.00000    1.040e+00    5.978e-03   5_6_g20
5   1.103    5.628e-03    4.503e-04   0.001     25.146   5008.590   1486.058   2356.38520     -0.380   2205.819   218.295   220.000    4.444e+01    8.882e-07   0.00000    1.032e+00    4.971e-03   5_6_h20
6   1.298    2.411e-03    2.540e-04   0.000     26.540   5008.480   1585.675   2475.35308     -0.761   2303.787   255.788   260.000    4.564e+01    3.135e-07   0.00000    1.019e+00    2.246e-03   5_7_g20
6   1.298    2.411e-03    2.540e-04   0.000     25.287   5008.590   1474.913   2359.51200     -0.221   2183.099   257.969   260.000    4.452e+01    4.857e-07   0.00000    1.024e+00    2.846e-03   5_7_h20
7   1.521    8.361e-04    1.187e-04   0.000     26.672   5008.480   1579.740   2479.98588     -0.598   2285.486   294.923   300.000    4.612e+01    1.373e-07   0.00000    1.013e+00    1.019e-03   5_8_g20
7   1.521    8.361e-04    1.187e-04   0.000     25.484   5008.590   1472.108   2369.36572     -0.142   2167.830   297.538   300.000    4.466e+01    1.409e-07   0.00000    1.021e+00    8.677e-04   5_8_h20
7   1.521    8.361e-04    1.187e-04   0.000     25.695   5008.250   1495.406   2390.73130     -0.967   2191.384   303.003   300.000    4.606e+01    1.470e-07   0.00000    1.021e+00    7.693e-04   5_8_g40
8   1.735    4.456e-04    5.226e-05   0.000     26.761   5008.480   1577.081   2483.69751     -0.481   2268.986   334.586   340.000    4.705e+01    2.883e-08   0.00000    1.010e+00    2.185e-04   5_9_g20
8   1.735    4.456e-04    5.226e-05   0.000     25.726   5008.590   1475.794   2384.44864     -0.106   2158.270   336.507   340.000    4.470e+01    9.004e-08   0.00000    1.013e+00    5.852e-04   5_9_h20
8   1.735    4.456e-04    5.226e-05   0.000     26.151   5008.250   1517.722   2425.38016     -0.953   2202.359   340.726   340.000    4.600e+01    8.164e-08   0.00000    1.013e+00    4.639e-04   5_9_g40
8   1.735    4.456e-04    5.226e-05   0.000     24.557   5008.440   1367.761   2273.63373     -0.964   2036.133   346.602   340.000    4.348e+01    1.175e-07   0.00000    1.008e+00    4.354e-04   5_9_i40
9   1.931    3.282e-04    3.000e-05   0.000     26.449   5008.250   1535.043   2449.03377     -0.939   2206.499   378.528   380.000    4.666e+01    7.086e-08   0.00000    1.007e+00    4.192e-04   5_10_g40
9   1.931    3.282e-04    3.000e-05   0.000     24.784   5008.440   1382.518   2292.76833     -0.944   2038.368   381.819   380.000    4.455e+01    7.776e-08   0.00000    1.011e+00    2.968e-04   5_10_i40
9   1.931    3.282e-04    3.000e-05   0.000     25.779   5008.480   1478.902   2388.70799     -0.978   2143.187   383.825   380.000    4.660e+01    6.812e-08   0.00000    1.016e+00    3.335e-04   5_10_g50
10   2.124    1.820e-04    1.801e-05   0.000     26.620   5008.250   1548.465   2463.98203     -0.924   2204.714   417.170   420.000    4.767e+01    2.520e-08   0.00000    1.007e+00    1.503e-04   5_11_g40
10   2.124    1.820e-04    1.801e-05   0.000     25.078   5008.440   1400.199   2316.84912     -0.924   2041.536   419.561   420.000    4.495e+01    5.107e-08   0.00000    1.013e+00    2.049e-04   5_11_i40
10   2.124    1.820e-04    1.801e-05   0.000     26.167   5008.480   1501.722   2419.75559     -0.967   2152.135   420.967   420.000    4.656e+01    2.205e-08   0.00000    1.011e+00    1.156e-04   5_11_g50
11   2.321    1.370e-04    1.551e-05   0.000     26.752   5008.250   1560.709   2476.30036     -0.896   2200.706   455.017   460.000    4.841e+01    3.468e-08   0.00000    1.004e+00    2.082e-04   5_12_g40
11   2.321    1.370e-04    1.551e-05   0.000     25.435   5008.440   1422.899   2346.45273     -0.897   2048.478   458.289   460.000    4.504e+01    3.287e-08   0.00000    1.018e+00    1.415e-04   5_12_i40
11   2.321    1.370e-04    1.551e-05   0.000     26.415   5008.480   1523.677   2442.53856     -0.958   2158.414   459.162   460.000    4.741e+01    1.718e-08   0.00000    1.007e+00    9.272e-05   5_12_g50
12   2.518    1.137e-04    1.679e-05   0.000     25.757   5008.440   1444.849   2373.61668     -0.866   2053.365   496.928   500.000    4.512e+01    2.535e-08   0.00000    1.016e+00    1.164e-04   5_13_i40
12   2.518    1.137e-04    1.679e-05   0.000     26.579   5008.480   1541.128   2458.76363     -0.949   2158.197   498.053   500.000    4.810e+01    1.856e-08   0.00000    1.007e+00    1.010e-04   5_13_g50
13   2.718    7.666e-05    1.764e-05   0.000     25.973   5008.440   1462.903   2393.13856     -0.824   2052.662   535.745   540.000    4.539e+01    1.628e-08   0.00000    1.015e+00    7.802e-05   5_14_i40
13   2.718    7.666e-05    1.764e-05   0.000     26.713   5008.480   1557.525   2472.91084     -0.940   2155.680   536.832   540.000    4.858e+01    1.182e-08   0.00000    1.005e+00    6.464e-05   5_14_g50
13   2.718    7.666e-05    1.764e-05   0.000     24.324   5008.420   1290.822   2229.77533     -0.840   1860.130   538.743   540.000    4.140e+01    2.850e-08   0.00000    1.006e+00    8.785e-05   5_14_j50


==> anc/numerical_results/pm_distribution_results_q3_55.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 55.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.135    5.659e+00    4.719e-01   0.472     27.493   5008.410   1861.636   2650.55254      0.055   2635.218    27.812    20.000    5.629e+01    4.982e-04   0.00004    1.029e+00    5.659e+00   6_1_f00b
1   0.293    1.484e+00    9.812e-02   0.119     27.652   5008.410   1849.501   2652.32760      0.284   2620.968    56.500    60.000    5.578e+01    1.361e-04   0.00001    1.102e+00    1.625e+00   6_2_f00b
1   0.293    1.484e+00    9.812e-02   0.119     27.228   5008.480   1811.191   2613.27208     -0.546   2580.066    59.178    60.000    5.533e+01    1.372e-04   0.00001    1.190e+00    1.409e+00   6_2_f10r
2   0.502    2.395e-01    1.423e-02   0.037     27.709   5008.410   1823.978   2642.88139      0.591   2590.575    94.788   100.000    5.565e+01    2.619e-05   0.00000    1.085e+00    3.286e-01   6_3_f00b
2   0.502    2.395e-01    1.423e-02   0.037     27.588   5008.480   1813.129   2631.85389     -0.559   2578.974    95.349   100.000    5.545e+01    2.750e-05   0.00000    1.111e+00    2.987e-01   6_3_f10r
2   0.502    2.395e-01    1.423e-02   0.037     27.237   5008.500   1779.561   2598.69675     -0.884   2542.630   100.721   100.000    5.525e+01    2.107e-05   0.00000    1.124e+00    2.030e-01   6_3_f20r
3   0.688    6.647e-02    4.408e-03   0.004     27.748   5008.480   1802.999   2635.00173     -0.369   2563.470   132.243   140.000    5.604e+01    6.987e-06   0.00000    1.075e+00    7.850e-02   6_4_f10r
3   0.688    6.647e-02    4.408e-03   0.004     27.796   5008.410   1807.356   2639.37285      0.667   2568.045   132.664   140.000    5.625e+01    5.397e-06   0.00000    1.080e+00    7.101e-02   6_4_f00b
3   0.688    6.647e-02    4.408e-03   0.004     27.605   5008.500   1787.658   2620.79830     -0.840   2546.496   136.419   140.000    5.574e+01    6.320e-06   0.00000    1.068e+00    6.420e-02   6_4_f20r
4   0.905    1.538e-02    1.139e-03   0.002     27.869   5008.410   1800.948   2640.04564      0.631   2555.089   169.002   180.000    5.822e+01    4.517e-07   0.00000    1.035e+00    6.120e-03   6_5_f00b
4   0.905    1.538e-02    1.139e-03   0.002     27.729   5008.500   1783.288   2624.94422     -0.791   2535.583   172.589   180.000    5.719e+01    1.762e-06   0.00000    1.037e+00    1.784e-02   6_5_f20r
4   0.905    1.538e-02    1.139e-03   0.002     25.499   5008.480   1581.248   2417.51231     -0.898   2317.244   181.137   180.000    5.458e+01    2.574e-06   0.00000    1.056e+00    1.467e-02   6_5_g20
5   1.107    5.495e-03    4.779e-04   0.000     25.856   5008.480   1595.246   2442.82134     -0.860   2323.957   218.512   220.000    5.487e+01    9.333e-07   0.00000    1.044e+00    5.627e-03   6_6_g20
5   1.107    5.495e-03    4.779e-04   0.000     25.021   5008.590   1511.494   2360.53186     -0.476   2232.905   220.441   220.000    5.241e+01    8.340e-07   0.00000    1.042e+00    4.401e-03   6_6_h20
6   1.303    2.113e-03    2.290e-04   0.000     26.249   5008.480   1614.656   2472.42192     -0.804   2334.635   257.248   260.000    5.506e+01    3.318e-07   0.00000    1.026e+00    2.148e-03   6_7_g20
6   1.303    2.113e-03    2.290e-04   0.000     25.110   5008.590   1508.463   2364.12111     -0.355   2219.429   258.456   260.000    5.332e+01    3.457e-07   0.00000    1.018e+00    1.869e-03   6_7_h20
7   1.522    8.737e-04    1.094e-04   0.000     26.499   5008.480   1626.024   2490.68313     -0.714   2334.925   296.519   300.000    5.536e+01    1.098e-07   0.00000    1.005e+00    7.450e-04   6_8_g20
7   1.522    8.737e-04    1.094e-04   0.000     25.210   5008.590   1506.937   2368.94278     -0.275   2205.688   297.665   300.000    5.367e+01    1.588e-07   0.00000    1.012e+00    8.791e-04   6_8_h20
7   1.522    8.737e-04    1.094e-04   0.000     25.268   5008.250   1511.278   2373.90182     -0.970   2207.850   305.364   300.000    5.391e+01    2.233e-07   0.00000    1.014e+00    1.020e-03   6_8_g40
8   1.729    4.499e-04    5.387e-05   0.000     26.597   5008.480   1628.809   2497.11746     -0.607   2324.166   336.511   340.000    5.570e+01    6.284e-08   0.00000    1.008e+00    4.349e-04   6_9_g20
8   1.729    4.499e-04    5.387e-05   0.000     25.533   5008.250   1533.042   2397.87506     -0.956   2218.587   341.845   340.000    5.482e+01    9.579e-08   0.00000    1.012e+00    4.516e-04   6_9_g40
9   1.934    2.760e-04    2.953e-05   0.000     26.754   5008.480   1640.224   2510.44255     -0.562   2321.672   375.271   380.000    5.602e+01    4.087e-08   0.00000    1.008e+00    2.890e-04   6_10_g20
9   1.934    2.760e-04    2.953e-05   0.000     25.842   5008.250   1557.883   2425.50083     -0.946   2230.392   380.757   380.000    5.523e+01    6.339e-08   0.00000    1.009e+00    3.117e-04   6_10_g40
9   1.934    2.760e-04    2.953e-05   0.000     24.718   5008.440   1431.151   2308.99046     -0.969   2090.196   385.656   380.000    5.139e+01    6.330e-08   0.00000    1.004e+00    2.302e-04   6_10_i40
9   1.934    2.760e-04    2.953e-05   0.000     25.273   5008.480   1495.100   2367.28331     -0.979   2159.919   386.097   380.000    5.348e+01    3.009e-08   0.00000    1.006e+00    1.260e-04   6_10_g50
10   2.130    2.522e-04    2.239e-05   0.000     26.140   5008.250   1584.903   2453.36623     -0.938   2243.188   419.602   420.000    5.560e+01    5.181e-08   0.00000    1.013e+00    2.650e-04   6_11_g40
10   2.130    2.522e-04    2.239e-05   0.000     24.822   5008.440   1440.707   2318.87080     -0.947   2085.143   421.549   420.000    5.187e+01    6.487e-08   0.00000    1.004e+00    2.357e-04   6_11_i40
10   2.130    2.522e-04    2.239e-05   0.000     25.469   5008.480   1520.405   2388.99266     -0.970   2171.804   422.532   420.000    5.461e+01    5.267e-08   0.00000    1.011e+00    2.238e-04   6_11_g50
11   2.326    2.024e-04    1.797e-05   0.000     26.424   5008.250   1614.743   2481.65757     -0.926   2257.627   458.611   460.000    5.602e+01    4.250e-08   0.00000    1.013e+00    2.259e-04   6_12_g40
11   2.326    2.024e-04    1.797e-05   0.000     24.956   5008.440   1455.784   2332.78153     -0.919   2084.365   458.765   460.000    5.234e+01    4.210e-08   0.00000    1.007e+00    1.546e-04   6_12_i40
11   2.326    2.024e-04    1.797e-05   0.000     25.700   5008.480   1546.851   2413.06123     -0.963   2182.715   461.134   460.000    5.516e+01    4.826e-08   0.00000    1.017e+00    2.102e-04   6_12_g50
12   2.527    2.074e-04    1.899e-05   0.000     25.094   5008.440   1471.906   2347.37416     -0.867   2082.976   497.124   500.000    5.257e+01    5.866e-08   0.00000    1.008e+00    2.208e-04   6_13_i40
12   2.527    2.074e-04    1.899e-05   0.000     26.674   5008.250   1646.984   2509.12533     -0.913   2273.335   497.704   500.000    5.659e+01    4.357e-08   0.00000    1.014e+00    2.387e-04   6_13_g40
12   2.527    2.074e-04    1.899e-05   0.000     25.943   5008.480   1575.402   2438.69102     -0.959   2194.390   500.264   500.000    5.550e+01    3.973e-08   0.00000    1.022e+00    1.779e-04   6_13_g50
13   2.726    1.569e-04    1.798e-05   0.000     25.237   5008.440   1490.398   2363.23289     -0.829   2082.965   535.544   540.000    5.273e+01    2.564e-08   0.00000    1.010e+00    9.880e-05   6_14_i40
13   2.726    1.569e-04    1.798e-05   0.000     26.844   5008.250   1674.875   2530.43727     -0.896   2283.542   535.992   540.000    5.704e+01    3.814e-08   0.00000    1.012e+00    2.118e-04   6_14_g40
13   2.726    1.569e-04    1.798e-05   0.000     26.181   5008.480   1607.367   2465.54384     -0.954   2208.593   539.312   540.000    5.588e+01    3.296e-08   0.00000    1.024e+00    1.516e-04   6_14_g50


==> anc/numerical_results/pm_distribution_results_q3_65.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 65.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.136    6.339e+00    5.189e-01   0.519     27.432   5008.410   1863.429   2648.51474      0.053   2637.111    28.133    20.000    6.581e+01    5.658e-04   0.00004    1.072e+00    6.339e+00   7_1_f00b
1   0.295    1.473e+00    9.608e-02   0.161     27.571   5008.410   1857.007   2652.04946      0.196   2628.899    57.123    60.000    6.553e+01    1.433e-04   0.00001    1.134e+00    1.673e+00   7_2_f00b
1   0.295    1.473e+00    9.608e-02   0.161     27.089   5008.480   1814.561   2608.13065     -0.612   2583.614    59.734    60.000    6.517e+01    1.380e-04   0.00001    1.113e+00    1.361e+00   7_2_f10r
2   0.501    2.418e-01    1.409e-02   0.033     27.587   5008.410   1837.745   2643.50613      0.452   2605.155    95.327   100.000    6.533e+01    2.470e-05   0.00000    1.081e+00    2.989e-01   7_3_f00b
2   0.501    2.418e-01    1.409e-02   0.033     27.461   5008.480   1826.517   2632.01954     -0.644   2593.078    96.621   100.000    6.527e+01    2.796e-05   0.00000    1.102e+00    2.905e-01   7_3_f10r
2   0.501    2.418e-01    1.409e-02   0.033     26.947   5008.500   1780.919   2584.94980     -0.896   2544.027   101.165   100.000    6.511e+01    2.287e-05   0.00000    1.083e+00    2.036e-01   7_3_f20r
3   0.697    6.030e-02    3.700e-03   0.006     27.670   5008.480   1828.803   2643.30768     -0.542   2590.580   134.584   140.000    6.559e+01    7.074e-06   0.00000    1.060e+00    7.565e-02   7_4_f10r
3   0.697    6.030e-02    3.700e-03   0.006     27.653   5008.410   1826.497   2641.36339      0.484   2588.111   134.693   140.000    6.536e+01    5.522e-06   0.00000    1.060e+00    6.904e-02   7_4_f00b
3   0.697    6.030e-02    3.700e-03   0.006     27.359   5008.500   1800.229   2614.48226     -0.870   2559.561   138.552   140.000    6.525e+01    5.862e-06   0.00000    1.067e+00    5.527e-02   7_4_f20r
4   0.909    1.345e-02    8.381e-04   0.001     27.759   5008.410   1824.075   2645.41691      0.408   2578.659   174.505   180.000    6.575e+01    9.764e-07   0.00000    1.049e+00    1.246e-02   7_5_f00b
4   0.909    1.345e-02    8.381e-04   0.001     27.734   5008.480   1822.954   2643.67858     -0.332   2577.418   174.752   180.000    6.595e+01    1.374e-06   0.00000    1.050e+00    1.502e-02   7_5_f10r
4   0.909    1.345e-02    8.381e-04   0.001     27.584   5008.500   1808.618   2629.55922     -0.839   2561.796   176.591   180.000    6.565e+01    1.663e-06   0.00000    1.060e+00    1.590e-02   7_5_f20r
4   0.909    1.345e-02    8.381e-04   0.001     27.126   5008.500   1766.319   2586.91877     -0.947   2515.663   181.788   180.000    6.506e+01    1.372e-06   0.00000    1.063e+00    1.146e-02   7_5_f30r
4   0.909    1.345e-02    8.381e-04   0.001     25.450   5008.480   1615.111   2430.44380     -0.942   2353.057   184.445   180.000    6.320e+01    2.299e-06   0.00000    1.056e+00    1.263e-02   7_5_g20
5   1.105    4.312e-03    2.936e-04   0.000     27.832   5008.410   1826.321   2650.01717      0.330   2572.383   214.664   220.000    6.662e+01    3.047e-07   0.00000    1.047e+00    3.903e-03   7_6_f00b
5   1.105    4.312e-03    2.936e-04   0.000     27.787   5008.480   1821.773   2645.73255     -0.227   2567.446   215.065   220.000    6.647e+01    1.279e-07   0.00000    1.046e+00    1.414e-03   7_6_f10r
5   1.105    4.312e-03    2.936e-04   0.000     27.714   5008.500   1814.587   2638.74664     -0.781   2559.787   215.092   220.000    6.627e+01    6.040e-07   0.00000    1.045e+00    5.771e-03   7_6_f20r
5   1.105    4.312e-03    2.936e-04   0.000     27.412   5008.500   1783.949   2609.46139     -0.927   2526.209   218.934   220.000    6.541e+01    4.604e-07   0.00000    1.048e+00    3.952e-03   7_6_f30r
5   1.105    4.312e-03    2.936e-04   0.000     25.640   5008.480   1627.260   2446.01085     -0.912   2358.167   219.655   220.000    6.405e+01    7.463e-07   0.00000    1.033e+00    4.146e-03   7_6_g20
6   1.311    1.698e-03    1.336e-04   0.000     27.798   5008.500   1822.602   2646.63837     -0.660   2557.957   255.193   260.000    6.705e+01    1.755e-07   0.00000    1.020e+00    1.689e-03   7_7_f20r
6   1.311    1.698e-03    1.336e-04   0.000     27.892   5008.410   1833.420   2656.31423      0.266   2569.472   255.212   260.000    6.750e+01    2.187e-07   0.00000    1.017e+00    2.790e-03   7_7_f00b
6   1.311    1.698e-03    1.336e-04   0.000     25.830   5008.480   1640.393   2462.03497     -0.868   2362.164   257.905   260.000    6.442e+01    3.192e-07   0.00000    1.013e+00    1.799e-03   7_7_g20
6   1.311    1.698e-03    1.336e-04   0.000     27.571   5008.500   1797.000   2623.43445     -0.909   2529.905   257.914   260.000    6.609e+01    2.063e-07   0.00000    1.015e+00    1.761e-03   7_7_f30r
6   1.311    1.698e-03    1.336e-04   0.000     27.204   5008.480   1758.908   2587.35776     -0.972   2487.214   264.977   260.000    6.505e+01    1.809e-07   0.00000    1.006e+00    1.383e-03   7_7_f40r
7   1.515    8.209e-04    7.606e-05   0.000     27.838   5008.500   1830.519   2652.34876     -0.566   2553.964   296.604   300.000    6.758e+01    7.950e-08   0.00000    9.822e-01    7.631e-04   7_8_f20r
7   1.515    8.209e-04    7.606e-05   0.000     26.004   5008.480   1654.804   2477.76866     -0.794   2365.719   297.121   300.000    6.462e+01    1.587e-07   0.00000    1.011e+00    9.145e-04   7_8_g20
7   1.515    8.209e-04    7.606e-05   0.000     27.677   5008.500   1811.492   2635.48462     -0.887   2533.320   297.738   300.000    6.686e+01    9.971e-08   0.00000    9.850e-01    8.373e-04   7_8_f30r
7   1.515    8.209e-04    7.606e-05   0.000     27.331   5008.480   1772.539   2600.05462     -0.955   2490.524   301.481   300.000    6.557e+01    1.019e-07   0.00000    9.995e-01    7.711e-04   7_8_f40r
8   1.719    5.354e-04    5.807e-05   0.000     26.092   5008.480   1665.224   2487.16657     -0.703   2363.094   337.329   340.000    6.476e+01    9.002e-08   0.00000    1.003e+00    5.240e-04   7_9_g20
8   1.719    5.354e-04    5.807e-05   0.000     27.798   5008.500   1832.387   2651.25144     -0.847   2542.000   337.567   340.000    6.763e+01    8.737e-08   0.00000    9.951e-01    7.296e-04   7_9_f30r
8   1.719    5.354e-04    5.807e-05   0.000     27.437   5008.480   1790.505   2613.75850     -0.944   2496.325   340.277   340.000    6.627e+01    6.428e-08   0.00000    1.000e+00    4.778e-04   7_9_f40r
9   1.932    5.135e-04    4.322e-05   0.000     26.196   5008.480   1681.391   2500.02922     -0.663   2365.788   375.842   380.000    6.499e+01    7.768e-08   0.00000    1.003e+00    4.537e-04   7_10_g20
9   1.932    5.135e-04    4.322e-05   0.000     27.893   5008.500   1852.360   2665.38088     -0.795   2548.167   377.463   380.000    6.801e+01    8.139e-08   0.00000    1.001e+00    6.771e-04   7_10_f30r
9   1.932    5.135e-04    4.322e-05   0.000     27.545   5008.480   1812.702   2629.52937     -0.936   2504.870   379.951   380.000    6.689e+01    7.096e-08   0.00000    1.003e+00    5.176e-04   7_10_f40r
9   1.932    5.135e-04    4.322e-05   0.000     25.445   5008.250   1593.139   2419.96128     -0.966   2267.790   382.725   380.000    6.234e+01    1.220e-07   0.00000    1.001e+00    5.260e-04   7_10_g40
9   1.932    5.135e-04    4.322e-05   0.000     27.133   5008.240   1765.913   2586.97809     -0.973   2453.314   383.746   380.000    6.558e+01    6.980e-08   0.00000    1.005e+00    4.550e-04   7_10_f50
10   2.132    4.521e-04    3.439e-05   0.000     27.994   5008.500   1875.162   2681.15025     -0.765   2556.062   416.998   420.000    6.824e+01    7.251e-08   0.00000    1.005e+00    5.988e-04   7_11_f30r
10   2.132    4.521e-04    3.439e-05   0.000     27.664   5008.480   1838.976   2647.87010     -0.926   2516.509   419.234   420.000    6.737e+01    7.710e-08   0.00000    1.009e+00    5.547e-04   7_11_f40r
10   2.132    4.521e-04    3.439e-05   0.000     25.643   5008.250   1622.871   2444.09168     -0.960   2283.537   421.304   420.000    6.295e+01    8.747e-08   0.00000    1.005e+00    3.810e-04   7_11_g40
10   2.132    4.521e-04    3.439e-05   0.000     27.179   5008.240   1783.050   2597.35926     -0.965   2455.641   421.735   420.000    6.592e+01    7.500e-08   0.00000    1.014e+00    4.747e-04   7_11_f50
11   2.332    4.076e-04    2.968e-05   0.000     27.838   5008.480   1873.077   2672.65110     -0.916   2535.080   458.678   460.000    6.779e+01    7.546e-08   0.00000    1.015e+00    5.426e-04   7_12_f40r
11   2.332    4.076e-04    2.968e-05   0.000     25.813   5008.250   1651.149   2466.08083     -0.953   2296.387   459.907   460.000    6.329e+01    8.731e-08   0.00000    1.009e+00    3.824e-04   7_12_g40
11   2.332    4.076e-04    2.968e-05   0.000     27.270   5008.240   1807.777   2613.60658     -0.960   2464.431   460.593   460.000    6.625e+01    6.994e-08   0.00000    1.028e+00    4.338e-04   7_12_f50
11   2.332    4.076e-04    2.968e-05   0.000     25.326   5008.480   1587.250   2411.02171     -0.980   2225.512   463.450   460.000    6.125e+01    4.778e-08   0.00000    1.003e+00    1.830e-04   7_12_g50
12   2.531    3.473e-04    2.602e-05   0.000     28.024   5008.480   1910.423   2699.67237     -0.911   2555.865   498.011   500.000    6.808e+01    6.365e-08   0.00000    1.021e+00    4.581e-04   7_13_f40r
12   2.531    3.473e-04    2.602e-05   0.000     25.965   5008.250   1678.978   2486.95915     -0.944   2307.417   498.678   500.000    6.343e+01    8.138e-08   0.00000    1.020e+00    3.574e-04   7_13_g40
12   2.531    3.473e-04    2.602e-05   0.000     27.375   5008.240   1837.045   2632.83795     -0.957   2476.583   499.943   500.000    6.653e+01    5.841e-08   0.00000    1.042e+00    3.559e-04   7_13_f50
12   2.531    3.473e-04    2.602e-05   0.000     25.503   5008.480   1618.033   2434.60774     -0.975   2239.911   501.775   500.000    6.160e+01    5.401e-08   0.00000    1.006e+00    2.087e-04   7_13_g50
13   2.729    2.768e-04    2.401e-05   0.000     26.058   5008.250   1699.880   2501.63441     -0.926   2310.855   535.429   540.000    6.327e+01    7.505e-08   0.00000    1.026e+00    3.283e-04   7_14_g40
13   2.729    2.768e-04    2.401e-05   0.000     28.138   5008.480   1942.166   2720.68016     -0.902   2570.062   536.199   540.000    6.818e+01    4.740e-08   0.00000    1.023e+00    3.370e-04   7_14_f40r
13   2.729    2.768e-04    2.401e-05   0.000     27.516   5008.240   1872.308   2656.84126     -0.955   2493.958   539.227   540.000    6.678e+01    5.484e-08   0.00000    1.055e+00    3.311e-04   7_14_f50
13   2.729    2.768e-04    2.401e-05   0.000     25.665   5008.480   1648.953   2457.44362     -0.972   2253.100   540.436   540.000    6.181e+01    3.750e-08   0.00000    1.010e+00    1.457e-04   7_14_g50


==> anc/numerical_results/pm_distribution_results_q3_75.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 75.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.137    5.935e+00    4.761e-01   0.476     27.348   5008.410   1864.087   2644.83177      0.017   2637.805    28.284    20.000    7.532e+01    5.406e-04   0.00004    1.017e+00    5.935e+00   8_1_f00b
1   0.295    1.474e+00    9.659e-02   0.252     27.464   5008.410   1863.846   2650.23555      0.091   2636.124    57.677    60.000    7.523e+01    1.590e-04   0.00001    1.164e+00    1.799e+00   8_2_f00b
1   0.295    1.474e+00    9.659e-02   0.252     26.908   5008.480   1815.994   2599.99186     -0.656   2585.133    59.816    60.000    7.498e+01    1.373e-04   0.00001    1.106e+00    1.290e+00   8_2_f10r
2   0.503    2.453e-01    1.428e-02   0.033     27.461   5008.410   1854.139   2645.34439      0.240   2622.533    95.699   100.000    7.520e+01    2.649e-05   0.00000    1.058e+00    3.047e-01   8_3_f00b
2   0.503    2.453e-01    1.428e-02   0.033     27.256   5008.480   1836.268   2626.76933     -0.705   2603.337    97.610   100.000    7.507e+01    2.829e-05   0.00000    1.067e+00    2.768e-01   8_3_f10r
2   0.503    2.453e-01    1.428e-02   0.033     26.629   5008.500   1781.826   2569.71399     -0.909   2544.893   102.038   100.000    7.482e+01    2.473e-05   0.00000    1.085e+00    2.023e-01   8_3_f20r
3   0.698    5.603e-02    3.390e-03   0.004     27.497   5008.410   1851.485   2645.79163      0.226   2614.575   135.354   140.000    7.524e+01    5.537e-06   0.00000    1.055e+00    6.428e-02   8_4_f00b
3   0.698    5.603e-02    3.390e-03   0.004     27.511   5008.480   1852.981   2647.23695     -0.670   2616.032   136.226   140.000    7.532e+01    5.783e-06   0.00000    1.062e+00    5.805e-02   8_4_f10r
3   0.698    5.603e-02    3.390e-03   0.004     26.944   5008.500   1803.557   2595.71069     -0.889   2563.009   139.171   140.000    7.491e+01    6.216e-06   0.00000    1.085e+00    5.252e-02   8_4_f20r
4   0.908    1.374e-02    8.618e-04   0.001     27.660   5008.480   1865.333   2660.36697     -0.573   2622.313   175.566   180.000    7.563e+01    1.674e-06   0.00000    1.067e+00    1.704e-02   8_5_f10r
4   0.908    1.374e-02    8.618e-04   0.001     27.565   5008.410   1855.887   2651.19115      0.167   2612.255   175.690   180.000    7.534e+01    1.227e-06   0.00000    1.065e+00    1.428e-02   8_5_f00b
4   0.908    1.374e-02    8.618e-04   0.001     27.224   5008.500   1826.018   2620.27435     -0.877   2580.030   178.054   180.000    7.503e+01    1.738e-06   0.00000    1.069e+00    1.499e-02   8_5_f20r
4   0.908    1.374e-02    8.618e-04   0.001     26.589   5008.500   1767.925   2560.95442     -0.959   2517.161   182.852   180.000    7.415e+01    1.566e-06   0.00000    1.063e+00    1.134e-02   8_5_f30r
5   1.106    4.131e-03    2.783e-04   0.000     27.617   5008.410   1863.102   2657.20671      0.125   2611.230   215.804   220.000    7.542e+01    4.247e-07   0.00000    1.037e+00    4.925e-03   8_6_f00b
5   1.106    4.131e-03    2.783e-04   0.000     27.675   5008.480   1869.807   2663.25840     -0.456   2618.330   215.898   220.000    7.571e+01    5.324e-07   0.00000    1.040e+00    5.393e-03   8_6_f10r
5   1.106    4.131e-03    2.783e-04   0.000     27.436   5008.500   1847.707   2641.07073     -0.857   2594.553   217.114   220.000    7.532e+01    5.268e-07   0.00000    1.034e+00    4.575e-03   8_6_f20r
5   1.106    4.131e-03    2.783e-04   0.000     26.809   5008.500   1790.601   2582.79219     -0.942   2533.066   219.917   220.000    7.454e+01    4.972e-07   0.00000    1.027e+00    3.632e-03   8_6_f30r
6   1.310    1.567e-03    1.168e-04   0.000     27.642   5008.410   1872.170   2662.80851      0.091   2610.499   255.882   260.000    7.549e+01    3.415e-07   0.00000    9.768e-01    3.904e-03   8_7_f00b
6   1.310    1.567e-03    1.168e-04   0.000     27.688   5008.480   1878.496   2668.11848     -0.393   2617.031   256.562   260.000    7.580e+01    2.028e-07   0.00000    9.811e-01    2.027e-03   8_7_f10r
6   1.310    1.567e-03    1.168e-04   0.000     27.632   5008.500   1873.351   2662.96578     -0.822   2611.368   257.260   260.000    7.570e+01    2.117e-07   0.00000    9.857e-01    1.851e-03   8_7_f20r
6   1.310    1.567e-03    1.168e-04   0.000     25.631   5008.480   1674.905   2468.00111     -0.929   2398.913   259.122   260.000    7.162e+01    1.295e-07   0.00000    1.012e+00    6.743e-04   8_7_g20
6   1.310    1.567e-03    1.168e-04   0.000     27.029   5008.500   1816.264   2606.02146     -0.933   2549.943   259.674   260.000    7.472e+01    2.059e-07   0.00000    9.638e-01    1.511e-03   8_7_f30r
7   1.522    1.064e-03    7.435e-05   0.000     27.735   5008.480   1894.807   2678.37081     -0.383   2622.335   296.641   300.000    7.598e+01    9.727e-08   0.00000    9.598e-01    9.549e-04   8_8_f10r
7   1.522    1.064e-03    7.435e-05   0.000     25.698   5008.480   1687.063   2477.27883     -0.894   2400.198   297.707   300.000    7.164e+01    8.331e-08   0.00000    1.002e+00    4.255e-04   8_8_g20
7   1.522    1.064e-03    7.435e-05   0.000     27.747   5008.500   1897.802   2680.40147     -0.776   2625.096   297.952   300.000    7.616e+01    1.550e-07   0.00000    9.593e-01    1.345e-03   8_8_f20r
7   1.522    1.064e-03    7.435e-05   0.000     27.199   5008.500   1843.528   2627.58830     -0.925   2566.691   300.102   300.000    7.507e+01    1.514e-07   0.00000    9.691e-01    1.101e-03   8_8_f30r
7   1.522    1.064e-03    7.435e-05   0.000     28.566   5008.530   1983.392   2760.93854     -0.948   2714.345   302.521   300.000    7.802e+01    1.403e-07   0.00000    9.816e-01    1.378e-03   8_8_e40
7   1.522    1.064e-03    7.435e-05   0.000     26.614   5008.480   1782.191   2569.12345     -0.967   2500.336   303.008   300.000    7.356e+01    1.337e-07   0.00000    9.862e-01    8.327e-04   8_8_f40r
8   1.724    8.682e-04    5.839e-05   0.000     25.750   5008.480   1699.999   2486.17306     -0.811   2400.612   336.938   340.000    7.150e+01    5.464e-08   0.00000    9.974e-01    2.779e-04   8_9_g20
8   1.724    8.682e-04    5.839e-05   0.000     27.763   5008.500   1915.699   2690.06282     -0.727   2630.656   337.482   340.000    7.630e+01    1.065e-07   0.00000    9.955e-01    9.006e-04   8_9_f20r
8   1.724    8.682e-04    5.839e-05   0.000     27.362   5008.500   1874.794   2650.78935     -0.916   2586.318   339.887   340.000    7.543e+01    1.160e-07   0.00000    1.001e+00    8.366e-04   8_9_f30r
8   1.724    8.682e-04    5.839e-05   0.000     28.539   5008.530   1995.463   2765.73441     -0.939   2713.604   341.898   340.000    7.771e+01    9.936e-08   0.00000    9.945e-01    9.252e-04   8_9_e40
8   1.724    8.682e-04    5.839e-05   0.000     26.736   5008.480   1809.354   2588.39354     -0.961   2515.858   341.908   340.000    7.402e+01    1.551e-07   0.00000    1.001e+00    9.487e-04   8_9_f40r
9   1.926    7.652e-04    5.055e-05   0.000     27.756   5008.500   1933.485   2698.61730     -0.696   2634.954   376.180   380.000    7.629e+01    1.209e-07   0.00000    1.016e+00    9.891e-04   8_10_f20r
9   1.926    7.652e-04    5.055e-05   0.000     27.507   5008.500   1907.667   2674.02103     -0.907   2606.327   379.221   380.000    7.569e+01    1.083e-07   0.00000    1.020e+00    7.720e-04   8_10_f30r
9   1.926    7.652e-04    5.055e-05   0.000     28.551   5008.530   2014.708   2775.94552     -0.931   2719.345   380.421   380.000    7.754e+01    7.756e-08   0.00000    1.008e+00    6.909e-04   8_10_e40
9   1.926    7.652e-04    5.055e-05   0.000     26.873   5008.480   1838.912   2609.63653     -0.956   2532.388   381.079   380.000    7.417e+01    1.321e-07   0.00000    1.020e+00    7.964e-04   8_10_f40r
10   2.127    6.142e-04    4.109e-05   0.000     27.569   5008.500   1935.573   2691.00484     -0.894   2620.018   417.697   420.000    7.580e+01    1.018e-07   0.00000    1.023e+00    7.051e-04   8_11_f30r
10   2.127    6.142e-04    4.109e-05   0.000     28.656   5008.530   2047.909   2797.56756     -0.925   2738.190   419.683   420.000    7.759e+01    6.812e-08   0.00000    1.011e+00    5.916e-04   8_11_e40
10   2.127    6.142e-04    4.109e-05   0.000     27.029   5008.480   1871.819   2633.51829     -0.954   2551.115   420.192   420.000    7.417e+01    1.022e-07   0.00000    1.028e+00    6.096e-04   8_11_f40r
10   2.127    6.142e-04    4.109e-05   0.000     26.491   5008.240   1802.768   2573.13043     -0.977   2476.433   422.429   420.000    7.214e+01    9.898e-08   0.00000    1.015e+00    5.154e-04   8_11_f50
11   2.329    5.124e-04    3.549e-05   0.000     27.487   5008.500   1953.700   2696.51430     -0.864   2622.338   455.534   460.000    7.581e+01    1.083e-07   0.00000    1.015e+00    7.108e-04   8_12_f30r
11   2.329    5.124e-04    3.549e-05   0.000     28.792   5008.530   2087.461   2823.97811     -0.922   2762.329   459.125   460.000    7.764e+01    5.356e-08   0.00000    1.009e+00    4.555e-04   8_12_e40
11   2.329    5.124e-04    3.549e-05   0.000     27.187   5008.480   1907.946   2659.25816     -0.952   2571.913   459.351   460.000    7.413e+01    1.015e-07   0.00000    1.023e+00    5.999e-04   8_12_f40r
11   2.329    5.124e-04    3.549e-05   0.000     26.589   5008.240   1832.565   2592.75467     -0.973   2490.778   460.931   460.000    7.220e+01    8.802e-08   0.00000    1.018e+00    4.488e-04   8_12_f50
11   2.329    5.124e-04    3.549e-05   0.000     29.596   5008.530   2175.578   2904.43324     -0.950   2852.990   463.960   460.000    7.906e+01    2.948e-08   0.00000    1.003e+00    2.906e-04   8_12_d50
12   2.526    4.107e-04    3.093e-05   0.000     27.392   5008.500   1966.644   2698.88953     -0.827   2618.094   493.125   500.000    7.536e+01    6.943e-08   0.00000    1.005e+00    4.335e-04   8_13_f30r
12   2.526    4.107e-04    3.093e-05   0.000     27.279   5008.480   1937.955   2678.86936     -0.948   2585.311   497.734   500.000    7.388e+01    7.392e-08   0.00000    1.013e+00    4.270e-04   8_13_f40r
12   2.526    4.107e-04    3.093e-05   0.000     28.878   5008.530   2125.140   2847.43203     -0.922   2783.434   498.100   500.000    7.761e+01    5.354e-08   0.00000    1.005e+00    4.404e-04   8_13_e40
12   2.526    4.107e-04    3.093e-05   0.000     26.716   5008.240   1865.671   2615.54243     -0.972   2507.158   499.971   500.000    7.207e+01    7.589e-08   0.00000    1.016e+00    3.814e-04   8_13_f50
12   2.526    4.107e-04    3.093e-05   0.000     29.632   5008.530   2204.254   2921.04829     -0.946   2865.501   500.724   500.000    7.872e+01    3.922e-08   0.00000    1.006e+00    3.714e-04   8_13_d50
13   2.725    2.800e-04    2.668e-05   0.000     27.283   5008.480   1958.410   2689.64554     -0.937   2587.714   535.505   540.000    7.336e+01    6.808e-08   0.00000    1.006e+00    3.787e-04   8_14_f40r
13   2.725    2.800e-04    2.668e-05   0.000     28.805   5008.530   2151.445   2858.32078     -0.913   2791.972   535.882   540.000    7.752e+01    2.658e-08   0.00000    1.001e+00    2.053e-04   8_14_e40
13   2.725    2.800e-04    2.668e-05   0.000     26.861   5008.240   1902.507   2641.21254     -0.971   2526.252   539.126   540.000    7.190e+01    6.145e-08   0.00000    1.013e+00    3.056e-04   8_14_f50
13   2.725    2.800e-04    2.668e-05   0.000     29.778   5008.530   2248.979   2950.92497     -0.945   2892.611   539.847   540.000    7.856e+01    2.470e-08   0.00000    1.006e+00    2.283e-04   8_14_d50


==> anc/numerical_results/pm_distribution_results_q3_85.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 85.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.138    6.432e+00    5.108e-01   0.511     27.261   5008.410   1864.861   2641.04179     -0.004   2638.627    28.253    20.000    8.479e+01    5.983e-04   0.00004    1.089e+00    6.432e+00   9_1_f00b
1   0.295    1.434e+00    9.425e-02   0.120     27.314   5008.410   1868.219   2645.23008      0.007   2640.748    57.936    60.000    8.494e+01    1.415e-04   0.00001    1.064e+00    1.537e+00   9_2_f00b
1   0.295    1.434e+00    9.425e-02   0.120     26.736   5008.480   1819.105   2593.21927     -0.700   2588.427    60.036    60.000    8.476e+01    1.476e-04   0.00001    1.099e+00    1.325e+00   9_2_f10r
2   0.492    2.741e-01    1.592e-02   0.025     27.313   5008.410   1869.963   2646.07683      0.037   2639.325    95.779   100.000    8.492e+01    3.004e-05   0.00000    1.045e+00    3.260e-01   9_3_f00b
2   0.492    2.741e-01    1.592e-02   0.025     26.984   5008.480   1842.141   2616.54460     -0.754   2609.526    98.096   100.000    8.483e+01    2.787e-05   0.00000    1.062e+00    2.536e-01   9_3_f10r
2   0.492    2.741e-01    1.592e-02   0.025     28.600   5008.500   1979.919   2760.76517     -0.801   2755.470    98.319   100.000    8.589e+01    1.941e-05   0.00000    1.067e+00    2.537e-01   9_3_e20
3   0.699    6.209e-02    3.460e-03   0.006     27.302   5008.410   1875.427   2648.26538      0.004   2639.925   135.831   140.000    8.501e+01    7.185e-06   0.00000    1.062e+00    7.682e-02   9_4_f00b
3   0.699    6.209e-02    3.460e-03   0.006     27.197   5008.480   1866.611   2638.90480     -0.756   2630.386   137.016   140.000    8.495e+01    7.857e-06   0.00000    1.067e+00    7.196e-02   9_4_f10r
3   0.699    6.209e-02    3.460e-03   0.006     28.592   5008.500   1987.620   2764.21399     -0.791   2758.429   137.656   140.000    8.616e+01    4.894e-06   0.00000    1.056e+00    6.112e-02   9_4_e20
3   0.699    6.209e-02    3.460e-03   0.006     26.562   5008.500   1810.622   2580.57477     -0.915   2570.439   139.765   140.000    8.429e+01    6.966e-06   0.00000    1.083e+00    5.320e-02   9_4_f20r
4   0.900    1.456e-02    9.038e-04   0.001     27.301   5008.410   1885.930   2653.43579     -0.038   2644.112   175.911   180.000    8.506e+01    1.450e-06   0.00000    1.056e+00    1.518e-02   9_5_f00b
4   0.900    1.456e-02    9.038e-04   0.001     27.352   5008.480   1890.846   2658.32562     -0.726   2649.257   176.276   180.000    8.515e+01    1.778e-06   0.00000    1.062e+00    1.625e-02   9_5_f10r
4   0.900    1.456e-02    9.038e-04   0.001     28.613   5008.500   2002.634   2772.66034     -0.778   2767.412   177.060   180.000    8.647e+01    1.399e-06   0.00000    1.050e+00    1.680e-02   9_5_e20
4   0.900    1.456e-02    9.038e-04   0.001     26.741   5008.500   1836.402   2602.05267     -0.908   2590.972   178.581   180.000    8.448e+01    1.728e-06   0.00000    1.074e+00    1.312e-02   9_5_f20r
5   1.107    5.209e-03    3.464e-04   0.001     27.257   5008.410   1897.351   2657.12683     -0.066   2647.549   215.989   220.000    8.513e+01    6.135e-07   0.00000    1.027e+00    6.211e-03   9_6_f00b
5   1.107    5.209e-03    3.464e-04   0.001     27.388   5008.480   1910.099   2669.69085     -0.669   2661.054   216.060   220.000    8.539e+01    1.015e-06   0.00000    1.035e+00    9.061e-03   9_6_f10r
5   1.107    5.209e-03    3.464e-04   0.001     28.678   5008.500   2027.001   2787.87877     -0.738   2784.417   217.272   220.000    8.685e+01    5.164e-07   0.00000    1.032e+00    6.051e-03   9_6_e20
5   1.107    5.209e-03    3.464e-04   0.001     26.909   5008.500   1865.976   2624.90183     -0.906   2613.709   218.209   220.000    8.468e+01    6.912e-07   0.00000    1.031e+00    5.187e-03   9_6_f20r
5   1.107    5.209e-03    3.464e-04   0.001     26.353   5008.500   1806.071   2568.20476     -0.967   2549.080   221.868   220.000    8.258e+01    5.968e-07   0.00000    1.021e+00    3.839e-03   9_6_f30r
6   1.314    2.245e-03    1.558e-04   0.000     27.209   5008.410   1912.067   2662.34765     -0.100   2652.877   255.805   260.000    8.512e+01    2.905e-07   0.00000    1.015e+00    2.821e-03   9_7_f00b
6   1.314    2.245e-03    1.558e-04   0.000     27.291   5008.480   1921.679   2671.08127     -0.592   2662.909   256.388   260.000    8.542e+01    2.719e-07   0.00000    1.021e+00    2.321e-03   9_7_f10r
6   1.314    2.245e-03    1.558e-04   0.000     28.745   5008.500   2055.485   2805.38346     -0.703   2803.879   258.192   260.000    8.703e+01    2.371e-07   0.00000    1.024e+00    2.710e-03   9_7_e20
6   1.314    2.245e-03    1.558e-04   0.000     27.046   5008.500   1897.982   2647.60514     -0.900   2637.225   258.334   260.000    8.490e+01    2.976e-07   0.00000    1.011e+00    2.191e-03   9_7_f20r
6   1.314    2.245e-03    1.558e-04   0.000     26.481   5008.500   1835.274   2589.05610     -0.959   2569.925   260.607   260.000    8.291e+01    3.301e-07   0.00000    9.821e-01    2.083e-03   9_7_f30r
6   1.314    2.245e-03    1.558e-04   0.000     27.992   5008.530   1975.429   2730.69020     -0.975   2717.429   264.886   260.000    8.435e+01    2.635e-07   0.00000    1.010e+00    2.348e-03   9_7_e40
7   1.521    1.524e-03    1.023e-04   0.000     27.195   5008.480   1935.907   2673.93686     -0.551   2666.040   296.349   300.000    8.530e+01    7.684e-08   0.00000    1.008e+00    6.227e-04   9_8_f10r
7   1.521    1.524e-03    1.023e-04   0.000     27.131   5008.500   1928.606   2667.25215     -0.890   2657.697   298.228   300.000    8.496e+01    2.360e-07   0.00000    1.008e+00    1.686e-03   9_8_f20r
7   1.521    1.524e-03    1.023e-04   0.000     28.808   5008.500   2086.218   2824.00970     -0.689   2824.190   298.556   300.000    8.700e+01    2.094e-07   0.00000    1.013e+00    2.321e-03   9_8_e20
7   1.521    1.524e-03    1.023e-04   0.000     26.629   5008.500   1867.368   2612.40091     -0.955   2591.990   300.320   300.000    8.281e+01    2.100e-07   0.00000    9.899e-01    1.303e-03   9_8_f30r
7   1.521    1.524e-03    1.023e-04   0.000     27.930   5008.530   1992.945   2736.86006     -0.964   2724.564   302.171   300.000    8.450e+01    1.669e-07   0.00000    1.010e+00    1.397e-03   9_8_e40
7   1.521    1.524e-03    1.023e-04   0.000     29.579   5008.610   2169.246   2900.40698     -0.945   2909.398   305.251   300.000    8.868e+01    1.855e-07   0.00000    1.003e+00    2.212e-03   9_8_d40
8   1.725    1.171e-03    7.720e-05   0.000     27.118   5008.500   1950.386   2677.94913     -0.864   2667.823   336.452   340.000    8.467e+01    2.002e-07   0.00000    1.003e+00    1.367e-03   9_9_f20r
8   1.725    1.171e-03    7.720e-05   0.000     28.788   5008.500   2111.954   2836.58840     -0.678   2838.122   337.582   340.000    8.685e+01    1.273e-07   0.00000    1.009e+00    1.344e-03   9_9_e20
8   1.725    1.171e-03    7.720e-05   0.000     26.790   5008.500   1902.743   2638.11425     -0.954   2616.040   339.859   340.000    8.258e+01    1.916e-07   0.00000    1.001e+00    1.173e-03   9_9_f30r
8   1.725    1.171e-03    7.720e-05   0.000     27.926   5008.530   2015.855   2748.53823     -0.958   2735.461   341.099   340.000    8.424e+01    1.487e-07   0.00000    1.007e+00    1.179e-03   9_9_e40
8   1.725    1.171e-03    7.720e-05   0.000     29.517   5008.610   2186.072   2906.65642     -0.940   2914.239   342.737   340.000    8.789e+01    8.997e-08   0.00000    1.005e+00    1.006e-03   9_9_d40
9   1.927    8.677e-04    5.642e-05   0.000     27.060   5008.500   1960.386   2680.60210     -0.800   2664.116   374.595   380.000    8.347e+01    1.186e-07   0.00000    9.993e-01    7.796e-04   9_10_f20r
9   1.927    8.677e-04    5.642e-05   0.000     28.716   5008.500   2138.401   2847.58038     -0.682   2851.633   375.944   380.000    8.683e+01    1.450e-07   0.00000    1.004e+00    1.433e-03   9_10_e20
9   1.927    8.677e-04    5.642e-05   0.000     26.908   5008.500   1936.118   2660.92995     -0.952   2636.784   378.621   380.000    8.226e+01    1.730e-07   0.00000    1.003e+00    1.034e-03   9_10_f30r
9   1.927    8.677e-04    5.642e-05   0.000     27.945   5008.530   2044.847   2764.58445     -0.956   2751.275   380.249   380.000    8.405e+01    1.099e-07   0.00000    1.005e+00    8.295e-04   9_10_e40
9   1.927    8.677e-04    5.642e-05   0.000     29.459   5008.610   2207.775   2915.79450     -0.936   2922.539   381.137   380.000    8.727e+01    8.029e-08   0.00000    1.005e+00    8.400e-04   9_10_d40
9   1.927    8.677e-04    5.642e-05   0.000     29.193   5008.530   2171.336   2885.22928     -0.975   2883.020   384.224   380.000    8.585e+01    8.580e-08   0.00000    1.003e+00    8.369e-04   9_10_d50
10   2.127    6.198e-04    4.146e-05   0.000     26.924   5008.500   1958.785   2673.57359     -0.946   2645.278   416.263   420.000    8.164e+01    1.202e-07   0.00000    1.002e+00    6.876e-04   9_11_f30r
10   2.127    6.198e-04    4.146e-05   0.000     28.008   5008.530   2079.585   2785.83705     -0.957   2771.760   419.434   420.000    8.376e+01    8.700e-08   0.00000    1.004e+00    6.301e-04   9_11_e40
10   2.127    6.198e-04    4.146e-05   0.000     29.471   5008.610   2241.602   2934.51251     -0.934   2942.085   419.931   420.000    8.693e+01    5.930e-08   0.00000    1.005e+00    5.872e-04   9_11_d40
10   2.127    6.198e-04    4.146e-05   0.000     29.113   5008.530   2187.991   2890.79897     -0.969   2884.951   421.820   420.000    8.502e+01    6.889e-08   0.00000    1.001e+00    6.277e-04   9_11_d50
11   2.327    4.393e-04    3.141e-05   0.000     28.073   5008.530   2114.996   2807.73886     -0.957   2791.689   458.488   460.000    8.331e+01    6.215e-08   0.00000    1.003e+00    4.322e-04   9_12_e40
11   2.327    4.393e-04    3.141e-05   0.000     29.480   5008.610   2280.240   2956.00391     -0.936   2965.168   459.200   460.000    8.669e+01    4.680e-08   0.00000    1.003e+00    4.365e-04   9_12_d40
11   2.327    4.393e-04    3.141e-05   0.000     29.059   5008.530   2212.035   2901.59188     -0.966   2893.003   460.384   460.000    8.438e+01    5.287e-08   0.00000    1.001e+00    4.508e-04   9_12_d50
12   2.524    3.302e-04    2.646e-05   0.000     28.061   5008.530   2142.141   2822.04832     -0.954   2801.965   496.891   500.000    8.263e+01    5.289e-08   0.00000    1.003e+00    3.481e-04   9_13_e40
12   2.524    3.302e-04    2.646e-05   0.000     29.387   5008.610   2312.681   2970.44035     -0.937   2980.804   497.833   500.000    8.639e+01    3.196e-08   0.00000    1.001e+00    2.749e-04   9_13_d40
12   2.524    3.302e-04    2.646e-05   0.000     29.045   5008.530   2243.653   2918.39879     -0.966   2907.635   499.295   500.000    8.385e+01    4.709e-08   0.00000    1.003e+00    3.780e-04   9_13_d50
13   2.723    2.408e-04    2.532e-05   0.000     27.984   5008.530   2161.608   2829.63146     -0.947   2803.426   534.475   540.000    8.176e+01    4.734e-08   0.00000    1.003e+00    2.919e-04   9_14_e40
13   2.723    2.408e-04    2.532e-05   0.000     29.251   5008.610   2335.401   2978.03552     -0.929   2986.019   534.685   540.000    8.571e+01    3.726e-08   0.00000    9.993e-01    2.954e-04   9_14_d40
13   2.723    2.408e-04    2.532e-05   0.000     29.080   5008.530   2280.534   2940.33843     -0.967   2926.495   538.453   540.000    8.327e+01    2.862e-08   0.00000    1.003e+00    2.183e-04   9_14_d50


==> anc/numerical_results/pm_distribution_results_q3_95.00.data <==
# exp. cross sections as a function of missing momentum 
#
# theta_nq = 95.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, common, averaged missing momentum
# rho           : fm^3, averaged reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle wrsp to beam (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi: angle between proton reaction plane and electron scattering plane
#  pf           : final proton momentum (MeV/c)
#  p_miss       : missing momentum (MeV/c)
#  p_miss_b     : central missing momentum bin value (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (ub/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (ub/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  dsig_red_exp : error in red. cross section (drho) for this bin (fm^3)
#  bc           : bin centering correction factor sig_exp * bc = exp. cross section at avg. kinematics
#  bin_id       : bin identification: ix_iy_KinId, where ix, iy are bin indices and KinId identifies which kinematic setting contributes to this bin. 
#
# Global normalization error in % for this data set 
# global_error =  4.40 %
# Note:
# Variable Nr is identical for overlapping kinematics. 
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/  p_miss_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ bin_id[s,18]/
0   0.138    6.139e+00    4.858e-01   0.486     27.173   5008.410   1865.840   2637.35213     -0.038   2639.668    28.217    20.000    9.440e+01    5.833e-04   0.00004    1.034e+00    6.139e+00   10_1_f00b
1   0.294    1.460e+00    9.840e-02   0.140     27.158   5008.410   1872.576   2640.01789     -0.091   2645.376    57.873    60.000    9.469e+01    1.513e-04   0.00001    1.074e+00    1.575e+00   10_2_f00b
1   0.294    1.460e+00    9.840e-02   0.140     26.584   5008.480   1824.269   2588.46587     -0.754   2593.942    59.698    60.000    9.461e+01    1.528e-04   0.00001    1.116e+00    1.319e+00   10_2_f10r
2   0.493    2.720e-01    1.609e-02   0.024     27.153   5008.410   1885.732   2646.35975     -0.181   2656.064    95.697   100.000    9.479e+01    3.119e-05   0.00000    1.075e+00    3.174e-01   10_3_f00b
2   0.493    2.720e-01    1.609e-02   0.024     26.734   5008.480   1850.678   2608.90645     -0.807   2618.582    98.219   100.000    9.458e+01    2.975e-05   0.00000    1.061e+00    2.535e-01   10_3_f10r
2   0.493    2.720e-01    1.609e-02   0.024     28.423   5008.500   1993.943   2759.66349     -0.849   2770.183    99.196   100.000    9.506e+01    2.004e-05   0.00000    1.086e+00    2.499e-01   10_3_e20
3   0.696    6.393e-02    3.933e-03   0.004     27.109   5008.410   1900.832   2651.96070     -0.229   2666.901   135.645   140.000    9.487e+01    7.208e-06   0.00000    1.040e+00    7.073e-02   10_4_f00b
3   0.696    6.393e-02    3.933e-03   0.004     26.869   5008.480   1880.152   2630.19174     -0.832   2644.719   137.279   140.000    9.459e+01    7.691e-06   0.00000    1.057e+00    6.432e-02   10_4_f10r
3   0.696    6.393e-02    3.933e-03   0.004     28.370   5008.500   2008.947   2764.86089     -0.850   2780.814   138.512   140.000    9.519e+01    5.126e-06   0.00000    1.041e+00    6.020e-02   10_4_e20
4   0.901    1.783e-02    1.139e-03   0.001     27.049   5008.410   1918.594   2658.27039     -0.257   2678.784   175.714   180.000    9.483e+01    2.210e-06   0.00000    1.045e+00    2.076e-02   10_5_f00b
4   0.901    1.783e-02    1.139e-03   0.001     26.945   5008.480   1909.452   2648.76403     -0.840   2668.892   176.758   180.000    9.464e+01    2.626e-06   0.00000    1.045e+00    2.124e-02   10_5_f10r
4   0.901    1.783e-02    1.139e-03   0.001     28.343   5008.500   2030.827   2774.87779     -0.855   2796.945   178.181   180.000    9.529e+01    1.647e-06   0.00000    1.035e+00    1.826e-02   10_5_e20
4   0.901    1.783e-02    1.139e-03   0.001     26.434   5008.500   1855.341   2597.05892     -0.949   2611.101   178.606   180.000    9.255e+01    2.129e-06   0.00000    1.050e+00    1.485e-02   10_5_f20r
5   1.104    6.929e-03    4.825e-04   0.000     26.984   5008.410   1938.334   2665.51524     -0.288   2691.179   215.195   220.000    9.456e+01    1.024e-06   0.00000    1.040e+00    9.144e-03   10_6_f00b
5   1.104    6.929e-03    4.825e-04   0.000     26.972   5008.480   1938.503   2665.09534     -0.836   2691.143   216.102   220.000    9.462e+01    9.903e-07   0.00000    1.040e+00    7.667e-03   10_6_f10r
5   1.104    6.929e-03    4.825e-04   0.000     26.604   5008.500   1892.542   2624.18768     -0.949   2641.979   217.950   220.000    9.231e+01    9.174e-07   0.00000    1.034e+00    6.313e-03   10_6_f20r
5   1.104    6.929e-03    4.825e-04   0.000     28.350   5008.500   2060.662   2790.66873     -0.858   2819.693   218.210   220.000    9.543e+01    6.721e-07   0.00000    1.028e+00    7.067e-03   10_6_e20
5   1.104    6.929e-03    4.825e-04   0.000     29.616   5008.550   2183.186   2909.26224     -0.504   2947.881   220.969   220.000    9.793e+01    4.355e-07   0.00000    1.012e+00    6.500e-03   10_6_d20
6   1.313    3.170e-03    2.379e-04   0.000     26.936   5008.410   1955.591   2672.40847     -0.297   2699.621   253.563   260.000    9.346e+01    1.783e-07   0.00000    1.021e+00    1.524e-03   10_7_f00b
6   1.313    3.170e-03    2.379e-04   0.000     26.954   5008.480   1959.807   2675.48327     -0.800   2703.993   253.890   260.000    9.375e+01    8.674e-07   0.00000    1.023e+00    6.425e-03   10_7_f10r
6   1.313    3.170e-03    2.379e-04   0.000     26.757   5008.500   1931.417   2651.55454     -0.953   2672.903   257.563   260.000    9.199e+01    4.433e-07   0.00000    1.018e+00    2.988e-03   10_7_f20r
6   1.313    3.170e-03    2.379e-04   0.000     28.355   5008.500   2094.580   2808.80077     -0.860   2845.052   258.274   260.000    9.547e+01    3.540e-07   0.00000    1.014e+00    3.523e-03   10_7_e20
6   1.313    3.170e-03    2.379e-04   0.000     29.658   5008.550   2217.110   2928.96226     -0.539   2973.373   259.802   260.000    9.735e+01    1.442e-07   0.00000    1.003e+00    2.059e-03   10_7_d20
6   1.313    3.170e-03    2.379e-04   0.000     29.246   5008.610   2165.297   2884.27443     -0.972   2917.575   264.828   260.000    9.462e+01    2.833e-07   0.00000    1.016e+00    3.285e-03   10_7_d40
7   1.517    2.046e-03    1.597e-04   0.000     26.844   5008.500   1963.543   2672.51638     -0.953   2695.738   295.033   300.000    9.137e+01    2.641e-07   0.00000    1.011e+00    1.722e-03   10_8_f20r
7   1.517    2.046e-03    1.597e-04   0.000     28.262   5008.500   2124.014   2820.61398     -0.858   2864.242   297.765   300.000    9.544e+01    2.368e-07   0.00000    1.008e+00    2.182e-03   10_8_e20
7   1.517    2.046e-03    1.597e-04   0.000     29.726   5008.550   2259.461   2954.47284     -0.596   3006.061   298.972   300.000    9.709e+01    1.810e-07   0.00000    1.006e+00    2.454e-03   10_8_d20
7   1.517    2.046e-03    1.597e-04   0.000     29.036   5008.610   2180.910   2883.81768     -0.964   2922.765   301.802   300.000    9.445e+01    1.839e-07   0.00000    1.007e+00    1.931e-03   10_8_d40
8   1.719    1.227e-03    1.099e-04   0.000     28.106   5008.500   2147.751   2827.00930     -0.845   2876.407   335.873   340.000    9.510e+01    1.359e-07   0.00000    9.998e-01    1.149e-03   10_9_e20
8   1.719    1.227e-03    1.099e-04   0.000     29.653   5008.550   2294.223   2970.58251     -0.631   3029.520   337.510   340.000    9.687e+01    1.406e-07   0.00000    1.007e+00    1.760e-03   10_9_d20
8   1.719    1.227e-03    1.099e-04   0.000     28.892   5008.610   2203.155   2889.94481     -0.960   2933.043   340.332   340.000    9.394e+01    1.273e-07   0.00000    1.003e+00    1.223e-03   10_9_d40
9   1.921    8.310e-04    8.416e-05   0.000     27.993   5008.500   2160.449   2829.35296     -0.792   2875.790   373.492   380.000    9.340e+01    1.420e-07   0.00000    9.978e-01    1.131e-03   10_10_e20
9   1.921    8.310e-04    8.416e-05   0.000     29.419   5008.550   2322.810   2977.34974     -0.661   3045.230   375.774   380.000    9.687e+01    1.038e-07   0.00000    1.007e+00    1.158e-03   10_10_d20
9   1.921    8.310e-04    8.416e-05   0.000     28.809   5008.610   2232.912   2902.96740     -0.960   2949.638   379.334   380.000    9.336e+01    9.149e-08   0.00000    1.003e+00    8.117e-04   10_10_d40
10   2.121    4.694e-04    6.033e-05   0.000     28.797   5008.610   2269.059   2922.75602     -0.962   2971.508   418.490   420.000    9.263e+01    5.653e-08   0.00000    1.006e+00    4.694e-04   10_11_d40
11   2.315    3.403e-04    5.860e-05   0.000     28.783   5008.610   2305.413   2942.86354     -0.964   2992.672   456.779   460.000    9.185e+01    4.380e-08   0.00000    1.006e+00    3.403e-04   10_12_d40
12   2.494    2.384e-04    1.029e-04   0.000     28.747   5008.610   2336.178   2959.24202     -0.964   3008.225   492.105   500.000    9.099e+01    3.276e-08   0.00000    1.004e+00    2.384e-04   10_13_d40

